Disk dissipation, giant planet formation and star-formation-rate fluctuations in the past three-million-year history of Gould's Belt

Although episodic star formation (SF) had been suggested for nearby SF regions, a panoramic view to the latest episodic SF history in the solar neighborhood is still missing. By uniformly constraining the slope $\alpha$ of infrared spectral energy distributions (SEDs) of young stellar objects (YSOs) in the 13 largest Gould's Belt (GB) protoclusters surveyed by Spitzer Space Telescope, we have constructed a cluster-averaged histogram of $\alpha$ representing YSO evolution lifetime as a function of the $\alpha$ value. Complementary to the traditional SED classification scheme (0, I, F, II, III) that is based on different $\alpha$ values, a staging scheme (A,B,C,D,E) of SED evolution is advised on the basis of the $\alpha$ statistical features that can be better matched to the physical stages of disk dissipation and giant planet formation. This has also allowed us to unravel the fluctuations of star formation rate (SFR) in the past three-million-year (3 Myr) history of these GB protoclusters. Diverse evolutionary patterns such as single peak, double peaks and on-going acceleration of SFR are revealed. The SFR fluctuations are between $20\%\sim60\%$ ($\sim40\%$ on average) and no dependence on the average SFR or the number of SFR episodes is found. However, spatially close protoclusters tend to share similar SFR fluctuation trends, indicating that the driving force of the fluctuations should be at size scales beyond the typical cluster sizes of several parsec.

==> cjk-4.8.5/utils/Bg5conv/bg5conv.c <==
#define banner  \
"bg5conv (CJK ver. 4.8.5)" \

/*2:*/
#line 94 "/home/wl/git/cjk/cjk-4.8.5/utils/Bg5conv/bg5conv.w"

#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch;

fprintf(stdout,"\\def\\CJKpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if(ch>=0xA1&&ch<=0xFE)
{fprintf(stdout,"\177%c\177",ch);

ch= fgetc(stdin);
if(!feof(stdin))
fprintf(stdout,"%d\177",ch);
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/CEFconv/cef5conv.c <==
#define banner  \
"cef5conv (CJK ver. 4.8.5)" \

/*2:*/
#line 108 "/home/wl/git/cjk/cjk-4.8.5/utils/CEFconv/cef5conv.w"

#include <ctype.h> 
#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch,i;
unsigned char in[16];
unsigned char out[32];
unsigned char*inp,*outp;

fprintf(stdout,"\\def\\CNSpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if(ch>=0xA1&&ch<=0xFE)
{fprintf(stdout,"\177%c\177",ch);

ch= fgetc(stdin);
if(!feof(stdin))
fprintf(stdout,"%d\177",ch);
}
else if(ch=='&')

{inp= in;
outp= out;
*inp= ch;
*(++inp)= fgetc(stdin);

if(*inp=='C'&&!feof(stdin))
{*(++inp)= fgetc(stdin);
if(*inp=='0'&&!feof(stdin))
{*(outp++)= 'B';
*(outp++)= 'g';
*(outp++)= '5';
}
else if(*inp>='1'&&*inp<='7'&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'N';
*(outp++)= 'S';
*(outp++)= *inp;
}
else if((*inp=='X'||*inp=='Y')&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'E';
*(outp++)= 'F';
*(outp++)= *inp;
}
else
goto no_macro;
}
else if(*inp=='U'&&!feof(stdin))
{*(outp++)= 'U';
*(outp++)= 'T';
*(outp++)= 'F';
*(outp++)= '8';
}
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(*inp!='-'||feof(stdin))
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*outp= '\0';

*(++inp)= fgetc(stdin);
if(*inp!=';'||feof(stdin))
goto no_macro;

outp= out;
fprintf(stdout,"\17772\177");
while(*outp)
fputc(*(outp++),stdout);

ch= fgetc(stdin);
continue;

no_macro:
ch= *inp;
i= inp-in;
inp= in;
while(i--)
fputc(*(inp++),stdout);
continue;
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/CEFconv/cefconv.c <==
#define banner  \
"cefconv (CJK ver. 4.8.5)" \

/*2:*/
#line 100 "/home/wl/git/cjk/cjk-4.8.5/utils/CEFconv/cefconv.w"

#include <ctype.h> 
#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch,i;
unsigned char in[16];
unsigned char out[32];
unsigned char*inp,*outp;

fprintf(stdout,"\\def\\CNSpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if(ch=='&')
{inp= in;
outp= out;
*inp= ch;
*(++inp)= fgetc(stdin);

if(*inp=='C'&&!feof(stdin))
{*(++inp)= fgetc(stdin);
if(*inp=='0'&&!feof(stdin))
{*(outp++)= 'B';
*(outp++)= 'g';
*(outp++)= '5';
}
else if(*inp>='1'&&*inp<='7'&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'N';
*(outp++)= 'S';
*(outp++)= *inp;
}
else if((*inp=='X'||*inp=='Y')&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'E';
*(outp++)= 'F';
*(outp++)= *inp;
}
else
goto no_macro;
}
else if(*inp=='U'&&!feof(stdin))
{*(outp++)= 'U';
*(outp++)= 'T';
*(outp++)= 'F';
*(outp++)= '8';
}
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(*inp!='-'||feof(stdin))
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*outp= '\0';

*(++inp)= fgetc(stdin);
if(*inp!=';'||feof(stdin))
goto no_macro;

outp= out;
fprintf(stdout,"\17772\177");
while(*outp)
fputc(*(outp++),stdout);

ch= fgetc(stdin);
continue;

no_macro:
ch= *inp;
i= inp-in;
inp= in;
while(i--)
fputc(*(inp++),stdout);
continue;
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/CEFconv/cefsconv.c <==
#define banner  \
"cefsconv (CJK ver. 4.8.5)" \

/*2:*/
#line 111 "/home/wl/git/cjk/cjk-4.8.5/utils/CEFconv/cefsconv.w"

#include <ctype.h> 
#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch,i;
unsigned char in[16];
unsigned char out[32];
unsigned char*inp,*outp;

fprintf(stdout,"\\def\\CNSpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if((ch>=0x81&&ch<=0x9F)||(ch>=0xE0&&ch<=0xEF))
{fprintf(stdout,"\177%c\177",ch);

ch= fgetc(stdin);
if(!feof(stdin))
fprintf(stdout,"%d\177",ch);
}
else if(ch=='&')

{inp= in;
outp= out;
*inp= ch;
*(++inp)= fgetc(stdin);

if(*inp=='C'&&!feof(stdin))
{*(++inp)= fgetc(stdin);
if(*inp=='0'&&!feof(stdin))
{*(outp++)= 'B';
*(outp++)= 'g';
*(outp++)= '5';
}
else if(*inp>='1'&&*inp<='7'&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'N';
*(outp++)= 'S';
*(outp++)= *inp;
}
else if((*inp=='X'||*inp=='Y')&&!feof(stdin))
{*(outp++)= 'C';
*(outp++)= 'E';
*(outp++)= 'F';
*(outp++)= *inp;
}
else
goto no_macro;
}
else if(*inp=='U'&&!feof(stdin))
{*(outp++)= 'U';
*(outp++)= 'T';
*(outp++)= 'F';
*(outp++)= '8';
}
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(*inp!='-'||feof(stdin))
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*(outp++)= '\"';
*(outp++)= '0';

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(++inp)= fgetc(stdin);
if(isxdigit(*inp)&&*inp<0x80&&!feof(stdin))
*(outp++)= toupper(*inp);
else
goto no_macro;

*(outp++)= '\177';
*outp= '\0';

*(++inp)= fgetc(stdin);
if(*inp!=';'||feof(stdin))
goto no_macro;

outp= out;
fprintf(stdout,"\17772\177");
while(*outp)
fputc(*(outp++),stdout);

ch= fgetc(stdin);
continue;

no_macro:
ch= *inp;
i= inp-in;
inp= in;
while(i--)
fputc(*(inp++),stdout);
continue;
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/SJISconv/sjisconv.c <==
#define banner  \
"sjisconv (CJK ver. 4.8.5)" \

/*2:*/
#line 96 "/home/wl/git/cjk/cjk-4.8.5/utils/SJISconv/sjisconv.w"

#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch;

fprintf(stdout,"\\def\\CJKpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if((ch>=0x81&&ch<=0x9F)||(ch>=0xE0&&ch<=0xEF))
{fprintf(stdout,"\177%c\177",ch);

ch= fgetc(stdin);
if(!feof(stdin))
fprintf(stdout,"%d\177",ch);
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/cjklatex/cjklatex.c <==
/*
  Purpose: call LATEX after preprocessing of the .tex file by
           the cjk conversion tool. The old f_name.bat script
	   is not working anymore.
  Author : F. Popineau <Fabrice.Popineau@supelec.fr>
  Date   : <29/06/2001>
*/

#ifndef LATEX
#define LATEX "latex"
#endif

/*
  Copyright (C) 2001-2021  F. Popineau <Fabrice.Popineau@supelec.fr>
  
  This program is free software; you can redistribute it and/or modify
  it under the terms of the GNU General Public License as published by
  the Free Software Foundation; either version 2 of the License, or
  (at your option) any later version.
  
  This program is distributed in the hope that it will be useful,
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
  GNU General Public License for more details.
  
  You should have received a copy of the GNU General Public License
  along with this program in doc/COPYING; if not, write to the Free
  Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston,
  MA 02110-1301 USA
*/

#include <stdio.h>
#include <stdlib.h>

#include <kpathsea/config.h>
#include <kpathsea/lib.h>
#include <kpathsea/getopt.h>

static const char *cjklatex_version_string = "1.0";

static const char *usage_str[] = {
  "Usage: %s OPTIONS FILE\n",
  "Calls `" LATEX "' on FILE after conversion by the filter\n",
  "specified by OPTIONS.\n",
  "--conv=bg5\tfor traditional Chinese, encoding Big 5,\n",
  "--conv=cef\tfor Chinese Encoding Framework, encoding CEF,\n",
  "--conv=cef5\tidem CEF, also converts Big5 characters,\n",
  "--conv=cefs\tidem CEF, also converts SJIS characters,\n",
  "--conv=gbk\tfor Chinese, encoding GBK,\n",
  "--conv=sjis\tfor Japanese, SJIS encoding.",
  "\nAlternatively, for compatibility with the previous DOS batch files,\n",
  "you can also copy this program to any of the following names:\n",
  "bg5" LATEX ".exe, cef5" LATEX ".exe, cef" LATEX ".exe, cefs" LATEX ".exe,\n",
  "gbk" LATEX ".exe and sjis" LATEX ".exe .\n",
  "Then running one of these programs will be identical to specify\n",
  "the corresponding option.\n",
  "\nAdditional options:\n",
  "--verbose\tbe a bit more verbose about what is happening,\n",
  "--nocleanup\tdo not remove intermediate files,\n",
  "--latex=engine\tuse `engine' instead of `" LATEX "' to process the file.\n",
  NULL
};

static char *progname = NULL;

static struct _conv_table {
  const char *progname;
  const char *processor;
} CJKtable[] = {
  { "cjk" LATEX, "" },
  { "bg5" LATEX, "bg5conv" },
  { "cef" LATEX, "cefconv" },
  { "cef5" LATEX, "cef5conv" },
  { "cefs" LATEX, "cefsconv" },
  { "gbk" LATEX, "extconv" },
  { "sjis" LATEX, "sjisconv" }
};

#define PROGRAM_IS(p) FILESTRCASEEQ (p, progname)
#define ARGUMENT_IS(a) STREQ (long_options[option_index].name, a)

static int program_number = -1;
static int opt_verbose = 0;
static int opt_nocleanup = 0;
static char *texname, *cjkname, *texengine;

static struct option long_options [] = {
    { "debug",               1, 0, 0},
    { "help",                0, 0, 0},
    { "version",             0, 0, 0},
    { "verbose",             0, 0, 0},
    { "nocleanup",           0, 0, 0},
    { "latex",               1, 0, 0},
    { "conv",                1, 0, 0},
    {0, 0, 0, 0}
};

static BOOL sigint_handler(DWORD dwCtrlType)
{
  /* Fix me : there is a problem if a system() command is running.
     We should wait for the son process to be interrupted.
     Only way I can think of to do that : rewrite system() based on
     spawn() with parsing of the command line and set a global pid
     Next cwait(pid) in the HandlerRoutine. 
     */

  /* This is not that good, but else we would need to wait for 
     the child processes to finish ! */
  Sleep(250);

  fprintf(stderr, "Sending Ctrl+Break!\n");
  GenerateConsoleCtrlEvent(CTRL_BREAK_EVENT, 0);

  if (! opt_nocleanup)
    unlink(cjkname);

  exit(1);

  return FALSE;			/* return value obligatory */
}
   
static void usage(void)
{
  int i;
  fprintf(stderr, "CJK" LATEX " version %s\n", cjklatex_version_string);
  fprintf(stderr,usage_str[0], progname );
  fputs("\n", stderr);
  for(i = 1; usage_str[i]; ++i)
    fputs(usage_str[i], stderr);
}

static int do_process(const char *processor, const char *filename)
{
  char *ext, *p;
  char cmd[_MAX_PATH*3];
  DWORD dwFA;
  int ret;

  if (strlen(filename) > 4 && _strnicmp(filename + strlen(filename) - 4, ".tex", 4) == 0) {
    texname = xstrdup(filename);
  }
  else {
    texname = concat(filename, ".tex");
  }
  for (p = texname; p && *p; p++)
    *p = (*p == '\\' ? '/' : *p);

  dwFA = GetFileAttributes(texname);
  if (dwFA == 0xFFFFFFFF || (dwFA & FILE_ATTRIBUTE_DIRECTORY)) {
    fprintf(stderr, "%s: %s is an invalid input file.\n",
	    progname, texname);
    ret = 1;
  }
  else {
    cjkname = xstrdup(texname);
    ext = strrchr(cjkname, '.');
    assert(ext != NULL);
    strcpy(cjkname + (ext - cjkname), ".cjk");
    
    sprintf(cmd, "%s < %s > %s", processor, texname, cjkname);
    if (opt_verbose)
      fprintf(stderr, "%s: running command `%s'.\n", progname, cmd);
    ret = system(cmd);
    if (ret == 0) {
      sprintf(cmd, "%s %s", texengine, cjkname);
      if (opt_verbose)
	fprintf(stderr, "%s: running command `%s'.\n", progname, cmd);
      ret = system(cmd);
      if (! opt_nocleanup)
	unlink(cjkname);
    }
  }

  free(texname);
  free(cjkname);

  return ret;
}

int main(int argc, char *argv[])
{
  int g; /* getopt return code */
  int i;
  int option_index;
  char *filename;

  if (!progname)
    progname = argv[0];

  kpse_set_program_name (progname, NULL);
  progname = kpse_program_name;

  for (i = 0; i < sizeof(CJKtable)/sizeof(CJKtable[0]) && program_number < 0; i++) {
    if (STREQ(progname, CJKtable[i].progname)
#if 0
	|| (STREQ(progname, CJKtable[i].progname)
	    && STREQ(progname+strlen(CJKtable[i].progname), ".exe"))
#endif
	) {
      program_number = i;
    }
  }

  if (program_number == -1) {
    fprintf(stderr, "%s: this program has been incorrecty copied to the name %s.\n", progname, progname);
    usage();
    exit(1);
  }

  for(;;) {
    g = getopt_long_only (argc, argv, "", long_options, &option_index);

    if (g == EOF)
      break;

    if (g == '?') {
      usage();			/* Unknown option.  */
      exit(1);
    }

    /* assert (g == 0); */ /* We have no short option names.  */
    /*
      FIXME : try 'mktexpk --mfmode --bdpi 600 ...'
      */
    if (ARGUMENT_IS ("debug")) {
      kpathsea_debug |= atoi (optarg);
    }
    else if (ARGUMENT_IS ("help")) {
      usage();
      exit(0);
    }
    else if (ARGUMENT_IS ("verbose")) {
      opt_verbose = 1;
    }
    else if (ARGUMENT_IS ("nocleanup")) {
      opt_nocleanup = 1;
    }
    else if (ARGUMENT_IS ("latex")) {
      texengine = xstrdup(optarg);
    }
    else if (ARGUMENT_IS ("version")) {
      fprintf(stderr, "%s of %s.\n", progname, cjklatex_version_string);
      exit(0);
    }
    else if (PROGRAM_IS("cjk" LATEX)) {
      if (ARGUMENT_IS("conv")) {
	for (i = 1; i < sizeof(CJKtable)/sizeof(CJKtable[0]) && program_number <= 0; i++) {
	  if (STRNEQ(optarg, CJKtable[i].progname, strlen(optarg))) {
	    program_number = i;
	  }
	}
      }
    }
  }  

  /* shifting options from argv[] list */
  for (i = 1; optind < argc; i++, optind++)
    argv[i] = argv[optind];
  argv[i] = NULL;

  argc = i;

  if (argc < 2) {
    fprintf (stderr, "%s: Missing argument(s).\nTry `%s --help' for more information.\n", progname, kpse_program_name);
    exit(1);
  }

  if (argc > 2) {
    fprintf(stderr, "%s: Extra arguments", progname);
    for (i = 2; i < argc; i++)
      fprintf (stderr, " \"%s\"", argv[i]);
    fprintf (stderr, "\nTry `%s --help' for more information.\n",
	     kpse_program_name);
    exit(1);
  }

  SetConsoleCtrlHandler((PHANDLER_ROUTINE)sigint_handler, TRUE);

  filename = xstrdup(argv[1]);

  assert(program_number > 0);

  if (! texengine) {
    texengine = xstrdup(LATEX);
  }

  do_process(CJKtable[program_number].processor, filename);

  free(filename);
  free(texengine);

  return 0;
}


==> cjk-4.8.5/utils/extconv/extconv.c <==
#define banner  \
"extconv (CJK ver. 4.8.5)" \

/*2:*/
#line 94 "/home/wl/git/cjk/cjk-4.8.5/utils/extconv/extconv.w"

#include <stdio.h> 
#include <stdlib.h> 


int main(int argc,char*argv[])
{int ch;


fprintf(stdout,"\\def\\CJKpreproc{%s}",banner);

ch= fgetc(stdin);

while(!feof(stdin))
{if(ch>=0x81&&ch<=0xFE)
{fprintf(stdout,"\177%c\177",ch);

ch= fgetc(stdin);
if(!feof(stdin))
fprintf(stdout,"%d\177",ch);
}
else
fputc(ch,stdout);

ch= fgetc(stdin);
}
exit(EXIT_SUCCESS);
return 0;
}/*:2*/


==> cjk-4.8.5/utils/hbf2gf/c-auto.h <==
/*
 *   c-auto.h
 *
 *   This file is part of the CJK package ver 4.8.5  16-Oct-2021
 *
 */

/*
  Copyright (C) 1994-2021  Werner Lemberg <wl@gnu.org>

  This program is free software; you can redistribute it and/or modify
  it under the terms of the GNU General Public License as published by
  the Free Software Foundation; either version 2 of the License, or
  (at your option) any later version.

  This program is distributed in the hope that it will be useful,
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
  GNU General Public License for more details.

  You should have received a copy of the GNU General Public License
  along with this program in doc/COPYING; if not, write to the Free
  Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston,
  MA 02110-1301 USA
 */

#ifndef C_AUTO_H
#define C_AUTO_H

/*
 *   We need to get kpathsea's configuration file.
 */

#include "kpathsea/c-auto.h"

#endif /* C_AUTO_H */


/* end */


==> cjk-4.8.5/utils/hbf2gf/emdir.c <==
/* emdir.c  -- Written by Eberhard Mattes, donated to the public domain */

#include "emdir.h"

#ifdef OS2

#undef HPS
#define INCL_DOSFILEMGR
#include <os2.h>
#include <string.h>

#define FHDIR(b) (*(HDIR *)(b)->reserved)

static void fconv (struct ll_findbuffer *dst, const FILEFINDBUF *src)
{
  dst->attr = src->attrFile;
  dst->time = *(unsigned *)&src->ftimeLastWrite;
  dst->date = *(unsigned *)&src->fdateLastWrite;
  dst->size = src->cbFile;
  strcpy (dst->name, src->achName);
}


int ll_findfirst (const char *path, int attr, struct ll_findbuffer *buffer)
{
  USHORT rc;
  ULONG count;
  HDIR hdir;
  FILEFINDBUF ffbuf;

  hdir = HDIR_CREATE;
  count = 1;
  rc = DosFindFirst ((PSZ)path, &hdir, attr, &ffbuf, sizeof (ffbuf),
		     &count, 0L);
  if (rc != 0 || count != 1)
    return 0;
  FHDIR (buffer) = hdir;
  fconv (buffer, &ffbuf);
  return 1;
}


int ll_findnext (struct ll_findbuffer *buffer)
{
  USHORT rc;
  ULONG count;
  HDIR hdir;
  FILEFINDBUF ffbuf;

  hdir = FHDIR (buffer);
  count = 1;
  rc = DosFindNext (hdir, &ffbuf, sizeof (ffbuf), &count);
  if (rc != 0 || count != 1)
    {
      DosFindClose (hdir);
      return 0;
    }
  fconv (buffer, &ffbuf);
  return 1;
}


#elif defined(DJGPP)

/* djgpp support by Hartmut Schirmer (hsc@techfak.uni-kiel.de), May 30, 1997 */

#include <dos.h>
#include <dir.h>

static int ll_attr = 0;
int ll_findnext (struct ll_findbuffer *buffer)
{
  int res;
  do {
    res = _dos_findnext ((struct find_t *)buffer);
    if (res != 0) return 0;
  } while ( (buffer->attrib&ll_attr) == 0);
  return 1;
}

int ll_findfirst (const char *path, int attr, struct ll_findbuffer *buffer)
{
  int res;
  ll_attr = attr;
  res = _dos_findfirst((char *)path, attr, (struct find_t *)buffer);
  if (res != 0) return 0;
  if ( (buffer->attrib&ll_attr) == 0)
    return ll_findnext(buffer);
  return 1;
}

#elif !defined(__EMX__)   /* if not OS2 nor DJGPP nor __EMX__ defined */

/* Not tested */

#include <dos.h>

int ll_findfirst (const char *path, int attr, struct ll_findbuffer *buffer)
{
  return _dos_findfirst (path, attr, (struct find_t *)buffer) == 0;
}


int ll_findnext (struct ll_findbuffer *buffer)
{
  return _dos_findnext ((struct find_t *)buffer) == 0;
}

#endif


==> cjk-4.8.5/utils/hbf2gf/emdir.h <==
/* emdir.h  -- Written by Eberhard Mattes, donated to the public domain */

#if defined(DJGPP)

/* djgpp support by Hartmut Schirmer (hsc@techfak.uni-kiel.de), May 30, 1997 */
#include <dos.h>
#define ll_findbuffer find_t
#define attr attrib

#else

struct ll_findbuffer
{
  char reserved[21];
  unsigned char attr;
  unsigned time;
  unsigned date;
  long size;
  char name[257];
};

#endif

int ll_findfirst (const char *path, int attr, struct ll_findbuffer *buffer);
int ll_findnext (struct ll_findbuffer *buffer);


==> cjk-4.8.5/utils/hbf2gf/emtexdir.c <==
/* emtexdir.c -- written by Eberhard Mattes, donated to the public domain */

#if defined (__EMX__)
#include <emx/syscalls.h>
#else
#include "emdir.h"
#endif
#if defined(DJGPP) || defined(GO32)
#include <unistd.h>
#endif
#include <stdlib.h>
#include <string.h>
#include <fcntl.h>
#include <io.h>
#include "emtexdir.h"

#define FALSE 0
#define TRUE  1

void (*emtex_dir_find_callback)(const char *name, int ok) = NULL;

static int setup_add (struct emtex_dir *dst, const char *path)
{
  char *p;

  if (dst->used >= dst->alloc)
    {
      dst->alloc += 8;
      dst->list = realloc (dst->list, dst->alloc * sizeof (*dst->list));
      if (dst->list == NULL)
	return (FALSE);
    }
  p = strdup (path);
  if (p == NULL)
    return (FALSE);
  dst->list[dst->used++] = p;
  return (TRUE);
}


static int setup_subdir (struct emtex_dir *dst, char *path, size_t add,
			 unsigned flags, int recurse)
{
  int ok, i, end, len;
#if defined (__EMX__)
  struct _find find;
#else
  struct ll_findbuffer find;
#endif

  i = dst->used;
  strcpy (path + add, "*.*");
#if defined (__EMX__)
  ok = __findfirst (path, 0x10, &find) == 0;
#else
  ok = ll_findfirst (path, 0x10, &find);
#endif
  while (ok)
    {
      if ((find.attr & 0x10)
	  && !(strcmp (find.name, ".") == 0 || strcmp (find.name, "..") == 0))
	{
	  len = strlen (find.name);
	  memcpy (path + add, find.name, len);
	  path[add+len] = '\\';
	  path[add+len+1] = 0;
	  if (!setup_add (dst, path))
	    return (FALSE);
	}
#if defined (__EMX__)
      ok = __findnext (&find) == 0;
#else
      ok = ll_findnext (&find);
#endif
    }
  if (recurse)
    {
      end = dst->used;
      while (i < end)
	{
	  strcpy (path, dst->list[i]);
	  if (!setup_subdir (dst, path, strlen (path), flags, TRUE))
	    return (FALSE);
	  ++i;
	}
    }
  return (TRUE);
}


static int setup_dir (struct emtex_dir *dst, char *path,
		      const char *base_dir, size_t base_dir_len,
		      const char *sub_dir,
		      unsigned flags)
{
  size_t i, len;

  memcpy (path, base_dir, base_dir_len);
  i = base_dir_len;
  if ((flags & EDS_BANG) && sub_dir == NULL)
    {
      flags &= ~(EDS_ONESUBDIR|EDS_ALLSUBDIR);
      if (i >= 2 && path[i-1] == '!' && path[i-2] == '!')
	{
	  flags |= EDS_ALLSUBDIR;
	  i -= 2;
	}
      else if (i >= 1 && path[i-1] == '!')
	{
	  flags |= EDS_ONESUBDIR;
	  --i;
	}
    }
  if (sub_dir != NULL && *sub_dir != 0)
    {
      if (i != 0 && path[i-1] != ':' && path[i-1] != '/' && path[i-1] != '\\')
	path[i++] = '\\';
      len = strlen (sub_dir);
      memcpy (path+i, sub_dir, len);
      i += len;
    }
  if (path[i-1] != ':' && path[i-1] != '/' && path[i-1] != '\\')
    path[i++] = '\\';
  path[i] = 0;
  if (!setup_add (dst, path))
    return (FALSE);
  if (flags & EDS_ALLSUBDIR)
    return (setup_subdir (dst, path, i, flags, TRUE));
  else if (flags & EDS_ONESUBDIR)
    return (setup_subdir (dst, path, i, flags, FALSE));
  else
    return (TRUE);
}


/*static */int setup_list (struct emtex_dir *dst, char *path,
		       const char *list, unsigned flags)
{
  const char *end;
  size_t i;

  for (;;)
    {
      while (*list == ' ' || *list == '\t')
	++list;
      if (*list == 0)
	return (TRUE);
      end = list;
      while (*end != 0 && *end != ';')
	++end;
      i = end - list;
      while (i > 0 && (list[i-1] == ' ' || list[i-1] == '\t'))
	--i;
      if (i != 0 && !setup_dir (dst, path, list, i, NULL, flags))
	return (FALSE);
      if (*end == 0)
	return (TRUE);
      list = end + 1;
    }
}


int emtex_dir_setup (struct emtex_dir *ed, const char *env, const char *dir,
		     unsigned flags)
{
  const char *val;
  char path[260];

  ed->alloc = 0;
  ed->used = 0;
  ed->list = NULL;
  if (env != NULL && (val = getenv (env)) != NULL)
    return (setup_list (ed, path, val, flags));
  else if ((val = getenv ("EMTEXDIR")) != NULL)
    return (setup_dir (ed, path, val, strlen (val), dir, flags));
  else
    return (setup_dir (ed, path, "\\emtex", 6, dir, flags));
}


static void pretty (char *path, unsigned flags)
{
  char *p;

  if (flags & EDF_FSLASH)
    for (p = path; *p != 0; ++p)
      if (*p == '\\')
	*p = '/';
}


#define ADDCHAR(C) \
    if (dst_size < 1) return (EDT_TOOLONG); \
    *dst++ = (C); --dst_size

int emtex_dir_trunc (char *dst, size_t dst_size, const char *src,
		     unsigned flags, int method)
{
  int len, truncated, dot;

  if (src[0] != 0 && src[1] == ':')
    {
      ADDCHAR (src[0]);
      ADDCHAR (src[1]);
      src += 2;
    }

  truncated = FALSE; dot = FALSE; len = 0;
  for (;;)
    {
      switch (*src)
	{
	case 0:
	  ADDCHAR (0);
	  return (truncated ? EDT_CHANGED : EDT_UNCHANGED);

	case ':':
	  return (EDT_INVALID);

	case '/':
	case '\\':
	  ADDCHAR (*src);
	  len = 0; dot = FALSE;
	  break;

	case '.':
	  if (dot)
	    return (EDT_INVALID);
	  ADDCHAR (*src);

	  /* ".." is allowed -- don't return EDT_INVALID for the next
	     dot. */

	  if (!(len == 0 && src[1] == '.'
		&& (src[2] == 0 || src[2] == '/' || src[2] == '\\')))
	    {
	      len = 0; dot = TRUE;
	    }
	  break;

	default:
	  if (dot && len == 3)
	    truncated = TRUE;
	  else if (!dot && len == 8)
	    {
	      truncated = TRUE;
	      if (method == 0)
		{
		  dst[-3] = dst[-2];
		  dst[-2] = dst[-1];
		  dst[-1] = *src;
		}
	    }
	  else
	    {
	      ADDCHAR (*src);
	      ++len;
	    }
	  break;
	}
      ++src;
    }
}


static int find2 (const char *name, unsigned flags)
{
  int ok;

  ok = (access (name, 4) == 0);
  if (flags & EDF_TRACE)
    emtex_dir_find_callback (name, ok);
  return (ok);
}


static int find1 (char *path, size_t path_size, const char *dir,
		  const char *fname, unsigned flags)
{
  char buf[260];
  int method, rc;
  size_t len, tmp;

  len = 0;
  if (dir != NULL)
    {
      tmp = strlen (dir);
      if (tmp >= sizeof (buf))
	return (FALSE);
      memcpy (buf, dir, tmp);
      len = tmp;
    }
  tmp = strlen (fname);
  if (len + tmp >= sizeof (buf))
    return (FALSE);
  memcpy (buf + len, fname, tmp + 1);
  len += tmp;
#if 0	/* wkim */
/* disabled for Win95's long file name support  */
/* -- Wonkoo Kim (wkim+@pitt.edu), May 18, 1997 */
  if (_osmode == DOS_MODE)
    {
      rc = emtex_dir_trunc (path, path_size, buf, flags, EDT_5_PLUS_3);
      if ((rc == EDT_UNCHANGED || rc == EDT_CHANGED) && find2 (path, flags))
	{
	  pretty (path, flags);
	  return (TRUE);
	}
      rc = emtex_dir_trunc (path, path_size, buf, flags, EDT_8);
      if (rc == EDT_CHANGED && find2 (path, flags))
	{
	  pretty (path, flags);
	  return (TRUE);
	}
      return (FALSE);
    }
  else
#endif	/* wkim */
    {
      if (len < path_size && find2 (buf, flags))
	{
	  memcpy (path, buf, len + 1);
	  pretty (path, flags);
	  return (TRUE);
	}
      for (method = 0; method < 2; ++method)
	{
	  rc = emtex_dir_trunc (path, path_size, buf, flags, method);
	  if (rc == EDT_CHANGED && find2 (path, flags))
	    {
	      pretty (path, flags);
	      return (TRUE);
	    }
	}
      return (FALSE);
    }
}


int emtex_dir_find (char *path, size_t path_size,
		    const struct emtex_dir *ed,
		    const char *fname, unsigned flags)
{
  int i, absp;
  const char *p;

  absp = FALSE;
  for (p = fname; *p != 0; ++p)
    if (*p == ':' || *p == '/' || *p == '\\')
      {
	absp = TRUE;
	break;
      }

  if (absp)
    return (find1 (path, path_size, NULL, fname, flags));

  if ((flags & EDF_CWD) && find1 (path, path_size, NULL, fname, flags))
    return (TRUE);

  for (i = 0; i < ed->used; ++i)
    if (find1 (path, path_size, ed->list[i], fname, flags))
      return (TRUE);
  return (FALSE);
}


#if defined (TEST)

#include <stdio.h>

int main (int argc, char *argv[])
{
  struct emtex_dir ed;
  int i;
  unsigned flags1, flags2;
  char path[260];

  if (argc != 6)
    {
      puts ("Usage: emtexdir <flags> <flags> <env> <dir> <fname>");
      return (1);
    }

  flags1 = (unsigned)strtol (argv[1], NULL, 0);
  flags2 = (unsigned)strtol (argv[2], NULL, 0);

  if (!emtex_dir_setup (&ed, argv[3], argv[4], flags1))
    {
      fputs ("emtex_dir_setup failed\n", stderr);
      return (2);
    }

  printf ("Directories:\n");
  for (i = 0; i < ed.used; ++i)
    printf ("  %s\n", ed.list[i]);

  if (!emtex_dir_find (path, sizeof (path), &ed, argv[5], flags2))
    puts ("File not found");
  else
    printf ("Path: %s\n", path);
  return (0);
}

#endif


==> cjk-4.8.5/utils/hbf2gf/emtexdir.h <==
/* emtexdir.h -- written by Eberhard Mattes, donated to the public domain */

#if !defined (_EMTEXDIR_H)
#define _EMTEXDIR_H

#if defined (__cplusplus)
extern "C" {
#endif


/* Flags for emtex_dir_setup */

#define EDS_ONESUBDIR 0x0001
#define EDS_ALLSUBDIR 0x0002
#define EDS_BANG      0x0004

/* Flags for emtex_dir_find */

#define EDF_CWD       0x0001
#define EDF_FSLASH    0x0002
#define EDF_TRACE     0x8000

/* Methods for emtex_dir_trunc */

#define EDT_5_PLUS_3  0         /* 5+3.3 */
#define EDT_8         1         /* 8.3 */

/* Return values for emtex_dir_trunc */

#define EDT_UNCHANGED 0         /* Path name not changed */
#define EDT_CHANGED   1         /* Path name truncated */
#define EDT_TOOLONG   2         /* Path name too long */
#define EDT_INVALID   3         /* Path name invalid */

struct emtex_dir
{
  char **list;
  int used;
  int alloc;
};

extern void (*emtex_dir_find_callback)(const char *name, int ok);

int emtex_dir_setup (struct emtex_dir *ed, const char *env, const char *dir,
    unsigned flags);

int emtex_dir_find (char *path, size_t path_size, const struct emtex_dir *ed,
    const char *fname, unsigned flags);

int emtex_dir_trunc (char *dst, size_t dst_size, const char *src,
    unsigned flags, int method);

#if defined (__cplusplus)
}
#endif

#endif /* !defined (_EMTEXDIR_H) */


==> cjk-4.8.5/utils/hbf2gf/hbf.c <==
/*
 * Copyright 1993,1994,1995,2005 by Ross Paterson
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are
 * met:
 *
 *  1. Redistributions of source code must retain the above copyright
 *     notice, this list of conditions and the following disclaimer.
 *  2. Redistributions in binary form must reproduce the above copyright
 *     notice, this list of conditions and the following disclaimer in the
 *     documentation and/or other materials provided with the distribution.
 *  3. The name of the author may not be used to endorse or promote
 *     products derived from this software without specific prior written
 *     permission.
 *
 *  THIS SOFTWARE IS PROVIDED BY THE AUTHOR ``AS IS'' AND ANY EXPRESS OR
 *  IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 *  WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 *  DISCLAIMED. IN NO EVENT SHALL THE AUTHOR BE LIABLE FOR ANY DIRECT,
 *  INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 *  (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
 *  SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
 *  HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,
 *  STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
 *  ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
 *  POSSIBILITY OF SUCH DAMAGE.
 *
 *
 * Ross Paterson <ross@soi.city.ac.uk>
 * 17 October 1995
 *
 * The following people have supplied bug fixes:
 *
 *   Simon Chow     <khsc@synoptics.com>
 *   Fung Fung Lee  <lee@simd.stanford.edu>
 *   Man-Chi Pong   <mcpong@cs.ust.hk>
 *   Steven Simpson <simpson@math.psu.edu>
 *   Charles Wang   <charles.wang@infores.com>
 *   Werner Lemberg <wl@gnu.org>
 *
 * Ross no longer maintains this code.  Please send bug reports to
 * Werner Lemberg <wl@gnu.org>.
 *
 */

/*
 * Two C interfaces to HBF files.
 *
 * The multiple interfaces make this code rather messy; I intend
 * to clean it up as experience is gained on what is really needed.
 *
 * There are also two modes of operation:
 * - the default is to read each bitmap from its file as demanded
 * - if IN_MEMORY is defined, the whole bitmap file is held in memory.
 *   In this case, if running under Unix, the bitmap files may be gzipped
 *   (but the filename used in the HBF file should be the name of the
 *   file before it was gzipped).
 */
#include <stddef.h>
#include <stdlib.h>
#include <stdio.h>
#include <ctype.h>
#include <string.h>
#include "hbf.h"

#ifdef __MSDOS__
#define msdos
#endif

/*
 * if the linker complains about an unresolved identifier '_strdup',
 * uncomment the following definition.
 */
/* #define NO_STRDUP */

#ifdef	__STDC__
#	define	_(x)	x
#else
#	define	_(x)	()
#endif

#define	reg	register

typedef	int	bool;
#define	TRUE	1
#define	FALSE	0

#define	Bit(n)	(1<<(7 - (n)))

/*
 * Messy file system issues
 */

#ifdef unix
#define	PATH_DELIMITER ':'
#define	RelativeFileName(fn)	((fn)[0] != '/')
#define	LocalFileName(fn)	(strchr(fn, '/') == NULL)
#endif /* unix */
#ifdef msdos
#define	PATH_DELIMITER ';'
#define	HasDrive(fn)	(isalpha((fn)[0]) && (fn)[1] == ':')
#ifdef __EMX__
#define RelativeFileName(fn)	(! HasDrive(fn) && \
				!((fn)[0] == '\\' || (fn)[0] == '/'))
#define LocalFileName(fn)	(! HasDrive(fn) && \
				strchr(fn, '\\') == NULL && \
				strchr(fn, '/') == NULL)
#else
#define	RelativeFileName(fn)	(! HasDrive(fn) && (fn)[0] != '\\')
#define	LocalFileName(fn)	(! HasDrive(fn) && strchr(fn, '\\') == NULL)
#endif /* __EMX__ */
#define	READ_BINARY	"rb"
#endif /* msdos */
#ifdef vms
#define	PATH_DELIMITER ','
#define	RelativeFileName(fn)	(strchr(fn, ':') == NULL && ((fn)[0] != '[' || (fn)[1] == '.' || (fn)[1] == '-'))
#define	LocalFileName(fn)	(strchr(fn, ':') == NULL && strchr(fn, ']') == NULL)
#endif

#ifndef	RelativeFileName
#define	RelativeFileName(fn)	FALSE
#endif

#ifndef	LocalFileName
#define	LocalFileName(fn)	FALSE
#endif

#ifndef READ_BINARY
#define	READ_BINARY	"r"
#endif

#define	MAX_FILENAME	1024

/*
 *	Internal structures
 */

typedef	unsigned char	byte;

#define PROPERTY	struct _PROPERTY
#define BM_FILE		struct _BM_FILE
#define B2_RANGE	struct _B2_RANGE
#define CODE_RANGE	struct _CODE_RANGE

PROPERTY {
	char		*prop_name;
	char		*prop_value;
	PROPERTY	*prop_next;
};

BM_FILE {
	char	*bmf_name;
#ifdef IN_MEMORY
	byte	*bmf_contents;
#else
	FILE	*bmf_file;
#endif
	long	bmf_size;
	BM_FILE	*bmf_next;
};

B2_RANGE {
	byte		b2r_start;
	byte		b2r_finish;
	B2_RANGE	*b2r_next;
};

typedef	unsigned short	CHAR;
typedef	unsigned int	CHAR_INDEX;	/* character index in file */
#define	BAD_CHAR_INDEX	0xffff

CODE_RANGE {
	CHAR		code_start;
	CHAR		code_finish;
	BM_FILE		*code_bm_file;
	long		code_offset;
	CHAR_INDEX	code_pos;
	bool		code_transposed;
	bool		code_inverted;
	CODE_RANGE	*code_next;
};

/*
 *	Extended internal version of HBF
 */

typedef struct {
	/* fields corresponding to the definition */
	HBF		public;
	/* plus internal stuff */
	char		*filename;
	byte		*bitmap_buffer;
	unsigned int	b2_size;	/* number of legal byte-2's */
	PROPERTY	*property;
	B2_RANGE	*byte_2_range;
	CODE_RANGE	*code_range;
	BM_FILE		*bm_file;
} HBF_STRUCT;

#define	FirstByte(code)		((code)>>8)
#define	SecondByte(code)	((code)&0xff)
#define	MakeCode(byte1,byte2)	(((byte1)<<8)|(byte2))

/* size of a bitmap in the file (may be affected by transposition) */
#define	FileBitmapSize(hbfFile,cp) \
		((cp)->code_transposed ? \
			(hbfBitmapBBox(hbfFile)->hbf_height + 7)/8 * \
				hbfBitmapBBox(hbfFile)->hbf_width : \
			HBF_BitmapSize(hbfFile))

#define	NEW(type)	((type *)malloc((unsigned)(sizeof(type))))

#define	QUOTE '"'

#define MAXLINE	1024

#ifdef WIN32
#define	strdup(x)	_strdup(x)
#else
	extern	char	*strdup _((const char *s));
#endif

static	void	add_b2r _((B2_RANGE **last_b2r, int start, int finish));
static	bool	add_code_range _((HBF_STRUCT *hbf, const char *line));
static	void	add_property _((HBF_STRUCT *hbf, const char *lp));
static	CHAR_INDEX	b2_pos _((HBF_STRUCT *hbf, HBF_CHAR code));
static	int	b2_size _((B2_RANGE *b2r));
static	void	clear_bbox _((HBF_BBOX *bbox));
static	void	clear_record _((HBF_STRUCT *hbf));
static	char	*concat _((const char *dir, int dirlen, const char *stem));
static	char	*expand_filename _((const char *name, const char *filename));
static	const	byte *get_bitmap
		_((HBF_STRUCT *hbf, HBF_CHAR code, byte *buffer));
static	byte	*local_buffer _((HBF_STRUCT *hbf));
static	void	invert _((byte *buffer, unsigned length));
#ifdef IN_MEMORY
static	bool	read_bitmap_file _((BM_FILE *bmf, FILE *f));
static	bool	copy_transposed
		_((HBF *hbf, byte *bitmap, const byte *source));
#else
static	bool	get_transposed _((HBF *hbf, FILE *f, byte *bitmap));
#endif
static	bool	match _((const char *lp, const char *sp));
static	bool	parse_file _((FILE *f, HBF_STRUCT *hbf));
static	FILE	*path_open
		_((const char *path, const char *filename, char **fullp));
static	bool	real_open _((const char *filename, HBF_STRUCT *hbf));

/* Error reporting */

int	hbfDebug;	/* set this for error reporting */

#ifdef	__STDC__
#include <stdarg.h>

static void
eprintf(const char *fmt, ...)
{
	if (hbfDebug) {
		va_list	args;

		(void)fprintf(stderr, "HBF: ");
		va_start(args, fmt);
		(void)vfprintf(stderr, fmt, args);
		va_end(args);
		(void)fprintf(stderr, "\n");
	}
}
#else /* ! __STDC__ */
/* poor man's variable-length argument list */
static void
eprintf(fmt, x1, x2, x3, x4, x5, x6, x7, x8, x9)
	const	char	*fmt;
	int	x1, x2, x3, x4, x5, x6, x7, x8, x9;
{
	if (hbfDebug) {
		(void)fprintf(stderr, "HBF: ");
		(void)fprintf(stderr, fmt, x1, x2, x3, x4, x5, x6, x7, x8, x9);
		(void)fprintf(stderr, "\n");
	}
}
#endif /* __STDC__ */

static void
clear_bbox(HBF_BBOX *bbox)
{
	bbox->hbf_width = bbox->hbf_height = 0;
	bbox->hbf_xDisplacement = bbox->hbf_yDisplacement = 0;
}

static void
clear_record(HBF_STRUCT *hbf)
{
	clear_bbox(&(hbf->public.hbf_bitmap_bbox));
	clear_bbox(&(hbf->public.hbf_font_bbox));
	hbf->property = NULL;
	hbf->filename = NULL;
	hbf->bitmap_buffer = NULL;
	hbf->byte_2_range = NULL;
	hbf->code_range = NULL;
	hbf->bm_file = NULL;
}

/*
 *	Byte-2 ranges
 */

static void
add_b2r(reg B2_RANGE **last_b2r, int start, int finish)
{
reg	B2_RANGE *b2r;

	b2r = NEW(B2_RANGE);
	while (*last_b2r != NULL && (*last_b2r)->b2r_start < start)
		last_b2r = &((*last_b2r)->b2r_next);
	b2r->b2r_next = *last_b2r;
	b2r->b2r_start = start;
	b2r->b2r_finish = finish;
	*last_b2r = b2r;
}

static CHAR_INDEX
b2_pos(HBF_STRUCT *hbf, HBF_CHAR code)
{
reg	B2_RANGE *b2r;
reg	unsigned c;
reg	CHAR_INDEX	pos;

	c = SecondByte(code);
	pos = 0;
	for (b2r = hbf->byte_2_range; b2r != NULL; b2r = b2r->b2r_next)
		if (b2r->b2r_start <= c && c <= b2r->b2r_finish)
			return pos + c - b2r->b2r_start;
		else
			pos += b2r->b2r_finish - b2r->b2r_start + 1;
	return BAD_CHAR_INDEX;
}

static int
b2_size(reg B2_RANGE *b2r)
{
reg	int	size;

	size = 0;
	for ( ; b2r != NULL; b2r = b2r->b2r_next)
		size += b2r->b2r_finish - b2r->b2r_start + 1;
	return size;
}

/* map a position to a character code */
static long
code_of(HBF_STRUCT *hbf, long pos)
{
	long	code;
	int	residue;
reg	B2_RANGE *b2r;

	code = pos / hbf->b2_size * 256;
	residue = pos % hbf->b2_size;
	for (b2r = hbf->byte_2_range; b2r != NULL; b2r = b2r->b2r_next)
		if (b2r->b2r_start + residue <= b2r->b2r_finish)
			return code + b2r->b2r_start + residue;
		else
			residue -= b2r->b2r_finish - b2r->b2r_start + 1;
	/* should never get here */
	return 0L;
}

/*
 *	String stuff
 */

static bool
match(reg const char *lp, reg const char *sp)
{
	while (*lp == *sp && *sp != '\0') {
		lp++;
		sp++;
	}
	return (*lp == '\0' || isspace((unsigned char)*lp)) && *sp == '\0';
}

#ifdef NO_STRDUP
char *
strdup(const char *s)
{
	char	*new_s;

	new_s = malloc((unsigned)strlen(s) + 1);
	strcpy(new_s, s);
	return new_s;
}
#endif

/*
 *	Properties
 */

static void
add_property(reg HBF_STRUCT *hbf, const char *lp)
{
reg	PROPERTY	*prop;
	char	tmp[MAXLINE];
reg	char	*tp;

	prop = NEW(PROPERTY);

	tp = tmp;
	while (*lp != '\0' && ! isspace((unsigned char)*lp))
		*tp++ = *lp++;
	*tp = '\0';
	prop->prop_name = strdup(tmp);

	while (*lp != '\0' && isspace((unsigned char)*lp))
		lp++;

	tp = tmp;
	if (*lp == QUOTE) {
		lp++;
		while (*lp != '\0' && ! (*lp == QUOTE && *++lp != QUOTE))
			*tp++ = *lp++;
	}
	else
		for (;;) {
			while (*lp != '\0' && ! isspace((unsigned char)*lp))
				*tp++ = *lp++;
			while (*lp != '\0' && isspace((unsigned char)*lp))
				lp++;
			if (*lp == '\0')
				break;
			*tp++ = ' ';
		}
	*tp = '\0';
	prop->prop_value = strdup(tmp);

	prop->prop_next = hbf->property;
	hbf->property = prop;
}

const char *
hbfProperty(HBF *hbfFile, const char *propName)
{
reg	HBF_STRUCT	*hbf;
reg	PROPERTY	*prop;

	hbf = (HBF_STRUCT *)hbfFile;
	for (prop = hbf->property; prop != NULL; prop = prop->prop_next)
		if (strcmp(prop->prop_name, propName) == 0)
			return prop->prop_value;
	return NULL;
}

/*
 *	Compatability routines
 */

const char *
HBF_GetProperty(HBF *handle, const char *propertyName)
{
	return hbfProperty(handle, propertyName);
}

int
HBF_GetFontBoundingBox(HBF_Handle handle,
		       unsigned int *width, unsigned int *height,
		       int *xDisplacement, int *yDisplacement)
{
	if (width != NULL)
		*width = hbfFontBBox(handle)->hbf_width;
	if (height != NULL)
		*height = hbfFontBBox(handle)->hbf_height;
	if (xDisplacement != NULL)
		*xDisplacement = hbfFontBBox(handle)->hbf_xDisplacement;
	if (yDisplacement != NULL)
		*yDisplacement = hbfFontBBox(handle)->hbf_yDisplacement;
	return 0;
}

int
HBF_GetBitmapBoundingBox(HBF_Handle handle,
			 unsigned int *width, unsigned int *height,
			 int *xDisplacement, int *yDisplacement)
{
	if (width != NULL)
		*width = hbfBitmapBBox(handle)->hbf_width;
	if (height != NULL)
		*height = hbfBitmapBBox(handle)->hbf_height;
	if (xDisplacement != NULL)
		*xDisplacement = hbfBitmapBBox(handle)->hbf_xDisplacement;
	if (yDisplacement != NULL)
		*yDisplacement = hbfBitmapBBox(handle)->hbf_yDisplacement;
	return 0;
}

/*
 * Prepend a directory to a relative filename.
 */
static char *
concat(const char *dir,		/* not necessarily null-terminated */
       int dirlen,		/* number of significant chars in dir */
       const char *stem)	/* relative filename */
{
	char	*fullname;

	if (dirlen == 0)	/* null: current directory */
		return strdup(stem);
#ifdef unix
	fullname = malloc(dirlen + strlen(stem) + 2);
	(void)sprintf(fullname, "%.*s/%s", dirlen, dir, stem);
#else
#ifdef msdos
	fullname = malloc(dirlen + strlen(stem) + 2);
	(void)sprintf(fullname, "%.*s\\%s", dirlen, dir, stem);
#else
#ifdef vms
	if (dir[dirlen-1] == ']' && stem[0] == '[' && stem[1] == '-') {
		dirlen--;
		stem++;
		fullname = malloc(dirlen + strlen(stem) + 2);
		(void)sprintf(fullname, "%.*s.%s", dirlen, dir, stem);
	}
	else {
		if (dir[dirlen-1] == ']' && stem[0] == '[' && stem[1] == '.') {
			dirlen--;
			stem++;
		}
		fullname = malloc(dirlen + strlen(stem) + 1);
		(void)sprintf(fullname, "%.*s%s", dirlen, dir, stem);
	}
#else
	fullname = strdup(stem);
#endif /* vms */
#endif /* msdos */
#endif /* unix */
	return fullname;
}

/*
 *	Bitmap files
 *
 *	If the host operating system has a heirarchical file system and
 *	the bitmap file name is relative, it is relative to the directory
 *	containing the HBF file.
 */
static char *
expand_filename(const char *name, const char *hbf_name)
{
#ifdef unix
reg	char	*s;
reg	int	size;

	size = name[0] != '/' && (s = strrchr(hbf_name, '/')) != NULL ?
		s - hbf_name + 1 : 0;
	s = malloc((unsigned)size + strlen(name) + 1);
	(void)sprintf(s, "%.*s%s", size, hbf_name, name);
	return s;
#else
#ifdef msdos
reg	char	*s;
reg	int	size;

#ifdef __EMX__
	s = (unsigned char *)hbf_name + strlen((unsigned char *)hbf_name) - 1;
	for(;;) {
		if (*s == '\\' || *s == '/')
			break;
		if (s == hbf_name) {
			s = NULL;
			break;
		}
		s--;
	}
	
	size = HasDrive(name) ? 0 :
		(name[0] == '\\' || name[0] == '/') ?
			(HasDrive(hbf_name) ? 2 : 0) :
		s != NULL ? s - hbf_name + 1 : 0;
#else
	size = HasDrive(name) ? 0 :
		name[0] == '\\' ? (HasDrive(hbf_name) ? 2 : 0) :
		(s = strrchr(hbf_name, '\\')) != NULL ?
			s - hbf_name + 1 : 0;
#endif /* __EMX__ */
	s = malloc((unsigned)size + strlen(name) + 1);
	(void)sprintf(s, "%.*s%s", size, hbf_name, name);
	return s;
#else
#ifdef vms
reg	char	*s;
reg	const	char	*copyto;
reg	int	size;

	if ((s = strchr(hbf_name, ']')) != NULL && RelativeFileName(name))
		return concat(hbf_name, (s - hbf_name) + 1, name);

	copyto = hbf_name;
	if ((s = strstr(copyto, "::")) != NULL && strstr(name, "::") == NULL)
		copyto = s+2;
	if ((s = strchr(copyto, ':')) != NULL && strchr(name, ':') == NULL)
		copyto = s+1;
	size = copyto - hbf_name;
	s = malloc((unsigned)size + strlen(name) + 1);
	(void)sprintf(s, "%.*s%s", size, hbf_name, name);
	return s;
#else
	return strdup(name);
#endif /* vms */
#endif /* msdos */
#endif /* unix */
}

static BM_FILE *
find_file(HBF_STRUCT *hbf, const char *filename)
{
	BM_FILE	**fp;
reg	BM_FILE	*file;
	FILE	*f;
	char	*bmfname;
#ifdef IN_MEMORY
#ifdef unix
	bool	from_pipe;
#endif
#endif

	for (fp = &(hbf->bm_file); *fp != NULL; fp = &((*fp)->bmf_next)) {
		bmfname = strrchr((*fp)->bmf_name, '/');
		bmfname = (bmfname) ? bmfname + 1 : (*fp)->bmf_name;
		if (strcmp(bmfname, filename) == 0)
			return *fp;
	}

	file = NEW(BM_FILE);
	if (file == NULL) {
		eprintf("out of memory");
		return NULL;
	}
	file->bmf_name = expand_filename(filename, hbf->filename);
	if (file->bmf_name == NULL) {
		free((char *)file);
		return NULL;
	}
	f = fopen(file->bmf_name, READ_BINARY);
#ifdef IN_MEMORY
#ifdef unix
	from_pipe = FALSE;
	if (f == NULL) {
		char	tmp[400];

		sprintf(tmp, "%s.gz", file->bmf_name);
		if ((f = fopen(tmp, "r")) != NULL) {
			fclose(f);
			sprintf(tmp, "gzcat %s.gz", file->bmf_name);
			if ((f = popen(tmp, "r")) != NULL)
				from_pipe = TRUE;
		}
	}
#endif /* unix */
#endif /* IN_MEMORY */
	if (f == NULL) {
		eprintf("can't open bitmap file '%s'", file->bmf_name);
		free(file->bmf_name);
		free((char *)file);
		return NULL;
	}
#ifdef IN_MEMORY
	if (! read_bitmap_file(file, f)) {
		free(file->bmf_name);
		free((char *)file);
		return NULL;
	}
#ifdef unix
	if (from_pipe)
		pclose(f);
	else
		fclose(f);
#else /* ! unix */
	fclose(f);
#endif /* ! unix */
#else /* ! IN_MEMORY */
	file->bmf_file = f;
	fseek(f, 0L, 2);
	file->bmf_size = ftell(f);
#endif /* ! IN_MEMORY */
	file->bmf_next = NULL;
	*fp = file;
	return file;
}

#ifdef IN_MEMORY
#define	GRAIN_SIZE	512

static bool
read_bitmap_file(BM_FILE *bmf, FILE *f)
{
	byte	*contents, *cp;
	long	size;
	int	c;

	size = 0;
	cp = contents = (byte *)malloc((unsigned)GRAIN_SIZE);
	if (contents == NULL) {
		eprintf("not enough space for bitmap file");
		return NULL;
	}
	while ((c = getc(f)) != EOF) {
		if (size%GRAIN_SIZE == 0) {
			contents = (byte *)realloc((char *)contents,
					(unsigned)(size + GRAIN_SIZE));
			if (contents == NULL) {
				eprintf("not enough space for bitmap file");
				return NULL;
			}
			cp = contents + size;
		}
		*cp++ = c;
		size++;
	}
	bmf->bmf_size = size;
	bmf->bmf_contents = (byte *)realloc((char *)contents, (unsigned)size);
	return TRUE;
}
#endif /* IN_MEMORY */

/*
 *	Code ranges
 */

/* check that a code range fits within its bitmap file */
static bool
too_short(HBF_STRUCT *hbf, CODE_RANGE *cp)
{
	int	bm_size;
	long	offset, end_offset;
	BM_FILE	*bmf;
	long	start, finish;

	bm_size = FileBitmapSize(&(hbf->public), cp);
	offset = cp->code_offset;
	start = cp->code_start;
	finish = cp->code_finish;
	end_offset = offset + bm_size *
			(hbf->b2_size*(long)FirstByte(finish) +
				b2_pos(hbf, finish) - cp->code_pos + 1);
	bmf = cp->code_bm_file;
	if (end_offset <= bmf->bmf_size)
		return FALSE;
	/* bitmap file is too short: produce a specific error message */
	if (offset > bmf->bmf_size)
		eprintf("bitmap file '%s' is shorter than offset 0x%04lx",
			bmf->bmf_name, offset);
	else if (offset + bm_size > bmf->bmf_size)
		eprintf("bitmap file '%s' too short: no room for any bitmaps at offset 0x%04lx",
			bmf->bmf_name, offset);
	else
		eprintf("bitmap file '%s' is too short - code range appears to be 0x%04lx-0x%04lx",
			bmf->bmf_name,
			start,
			code_of(hbf, cp->code_pos +
					(bmf->bmf_size - offset)/bm_size) - 1);
	return TRUE;
}

static const char *
skip_word(int n, const char *s)
{
	for ( ; n > 0; n--) {
		while (*s != '\0' && ! isspace((unsigned char)*s))
			s++;
		while (*s != '\0' && isspace((unsigned char)*s))
			s++;
	}
	return s;
}

/* optional keywords at the end of a CODE_RANGE line */
static void
parse_keywords(CODE_RANGE *cp, const char *s)
{
	for (s = skip_word(4, s) ; *s != '\0'; s = skip_word(1, s)) {
		switch (*s) {
		case 's': case 'S': case 't': case 'T':
			/* keyword "sideways" or "transposed" */
			cp->code_transposed = TRUE;
			break;
		case 'i': case 'I':
			/* keyword "inverted" */
			cp->code_inverted = TRUE;
		}
	}
}

static bool
add_code_range(HBF_STRUCT *hbf, const char *line)
{
	CODE_RANGE *cp;
	CODE_RANGE **cpp;
	long	start, finish;
	long	offset;
	char	filename[MAXLINE];
	BM_FILE	*bmf;
	CHAR_INDEX b2pos;

	if (sscanf(line, "HBF_CODE_RANGE %li-%li %s %li",
			   &start, &finish, filename, &offset) != 4) {
		eprintf("syntax error in HBF_CODE_RANGE");
		return FALSE;
	}
	/* code ranges are checked in real_open() */
	if ((bmf = find_file(hbf, filename)) == NULL)
		return FALSE;
	if ((cp = NEW(CODE_RANGE)) == NULL) {
		eprintf("out of memory");
		return FALSE;
	}

	cp->code_start = (CHAR)start;
	cp->code_finish = (CHAR)finish;
	cp->code_bm_file = bmf;
	cp->code_offset = offset;
	cp->code_transposed = cp->code_inverted = FALSE;
	parse_keywords(cp, line);
	/* insert it in order */
	for (cpp = &hbf->code_range;
	     *cpp != NULL && (*cpp)->code_finish < start;
	     cpp = &((*cpp)->code_next))
		;
	if (*cpp != NULL && (*cpp)->code_start <= finish) {
		eprintf("code ranges overlap");
		return FALSE;
	}
	cp->code_next = *cpp;
	*cpp = cp;

	/* set code_pos, and check range */
	if (start > finish) {
		eprintf("illegal code range 0x%04lx-0x%04lx", start, finish);
		return FALSE;
	}
	if ((b2pos = b2_pos(hbf, start)) == BAD_CHAR_INDEX) {
		eprintf("illegal start code 0x%04lx", start);
		return FALSE;
	}
	cp->code_pos = hbf->b2_size*(long)FirstByte(start) + b2pos;
	if ((b2pos = b2_pos(hbf, finish)) == BAD_CHAR_INDEX) {
		eprintf("illegal finish code 0x%04lx", finish);
		return FALSE;
	}
	/* check that the bitmap file has enough bitmaps */
	return ! too_short(hbf, cp);
}

/*
 *	Reading and parsing of an HBF file
 */

/* get line, truncating to len, and trimming trailing spaces */
static bool
get_line(char *buf, int len, FILE *f)
{
	int	c;
	char	*bp;

	bp = buf;
	for (;;) {
		if ((c = getc(f)) == EOF) {
			eprintf("unexpected end of file");
			return FALSE;
		}
		if (c == '\n' || c == '\r') {
			/* trim trailing space */
			while (bp > buf && isspace((unsigned char)*(bp-1)))
				bp--;
			*bp = '\0';
			return TRUE;
		}
		if (len > 0) {
			*bp++ = c;
			len--;
		}
	}
}

/* get next non-COMMENT line */
static bool
get_text_line(char *buf, int len, FILE *f)
{
	while (get_line(buf, len, f))
		if (*buf != '\0' && ! match(buf, "COMMENT"))
			return TRUE;
	return FALSE;
}

static bool
get_property(const char *line, const char *keyword, HBF_STRUCT *hbf)
{
	if (! match(line, keyword)) {
		eprintf("%s expected", keyword);
		return FALSE;
	}
	add_property(hbf, line);
	return TRUE;
}

static bool
get_bbox(const char *line, const char *keyword, HBF_BBOX *bbox)
{
	int	w, h, xd, yd;

	if (! match(line, keyword) ||
	    sscanf(line + strlen(keyword), "%i %i %i %i",
			&w, &h, &xd, &yd) != 4) {
		eprintf("%s expected", keyword);
		return FALSE;
	}
	if (w <= 0 || h <= 0) {
		eprintf("illegal %s dimensions %dx%d", keyword, w, h);
		return FALSE;
	}
	bbox->hbf_width = w;
	bbox->hbf_height = h;
	bbox->hbf_xDisplacement = xd;
	bbox->hbf_yDisplacement = yd;
	return TRUE;
}

/*
 *  HBFHeaderFile ::=
 * 	'HBF_START_FONT'		version			EOLN
 * 	'HBF_CODE_SCHEME'		word ...		EOLN
 * 	'FONT'				fontName		EOLN
 * 	'SIZE'				ptsize xres yres	EOLN
 * 	'HBF_BITMAP_BOUNDING_BOX'	w h xd yd		EOLN
 * 	'FONTBOUNDINGBOX'		w h xd yd		EOLN
 * 	X11R5FontPropertySection
 * 	'CHARS'				n			EOLN
 * 	HBFByte2RangeSection
 * 	HBFCodeRangeSection
 * 	'HBF_END_FONT'			EOLN .
 *
 * This implementation allows extra lines before HBF_END_FONT.
 * Anything after HBF_END_FONT is ignored.
 */

static bool
parse_file(FILE *f, reg HBF_STRUCT *hbf)
{
	char	line[MAXLINE];
	int	start, finish;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_property(line, "HBF_START_FONT", hbf))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_property(line, "HBF_CODE_SCHEME", hbf))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_property(line, "FONT", hbf))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_property(line, "SIZE", hbf))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_bbox(line, "HBF_BITMAP_BOUNDING_BOX",
			&(hbf->public.hbf_bitmap_bbox)))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f) ||
	    ! get_bbox(line, "FONTBOUNDINGBOX", &(hbf->public.hbf_font_bbox)))
		return FALSE;

	if (! get_text_line(line, MAXLINE, f))
		return FALSE;
	if (match(line, "STARTPROPERTIES")) {
		for (;;) {
			if (! get_text_line(line, MAXLINE, f))
				return FALSE;
			if (match(line, "ENDPROPERTIES"))
				break;
			add_property(hbf, line);
		}
		if (! get_text_line(line, MAXLINE, f))
			return FALSE;
	}

	if (match(line, "CHARS"))
		if (! get_text_line(line, MAXLINE, f))
			return FALSE;

	if (match(line, "HBF_START_BYTE_2_RANGES")) {
		for (;;) {
			if (! get_text_line(line, MAXLINE, f))
				return FALSE;
			if (match(line, "HBF_END_BYTE_2_RANGES"))
				break;
			if (sscanf(line, "HBF_BYTE_2_RANGE %i-%i",
					&start, &finish) != 2) {
				eprintf("HBF_BYTE_2_RANGE expected");
				return FALSE;
			}
			add_b2r(&(hbf->byte_2_range), start, finish);
		}
		if (! get_text_line(line, MAXLINE, f))
			return FALSE;
	}
	else
		add_b2r(&(hbf->byte_2_range), 0, 0xff);
	hbf->b2_size = b2_size(hbf->byte_2_range);

	if (! match(line, "HBF_START_CODE_RANGES")) {
		eprintf("HBF_START_CODE_RANGES expected");
		return FALSE;
	}
	for (;;) {
		if (! get_text_line(line, MAXLINE, f))
			return FALSE;
		if (match(line, "HBF_END_CODE_RANGES"))
			break;
		if (! add_code_range(hbf, line))
			return FALSE;
	}

	for (;;) {
		if (! get_text_line(line, MAXLINE, f))
			return FALSE;
		if (match(line, "HBF_END_FONT"))
			break;
		/* treat extra lines as properties (for private extensions) */
		add_property(hbf, line);
	}

	return TRUE;
}

static FILE *
path_open(const char *path, const char *filename, char **fullp)
{
	if (LocalFileName(filename) && path != NULL) {
#ifdef PATH_DELIMITER
		char	*fullname;
		FILE	*f;
		const	char	*p_next;

		for (;;) {
			p_next = strchr(path, PATH_DELIMITER);
			if (p_next == NULL)
				p_next = path + strlen(path);
			fullname = concat(path, p_next - path, filename);
			if ((f = fopen(fullname, "r")) != NULL) {
				*fullp = fullname;
				return f;
			}
			free(fullname);
			if (*p_next == '\0')
				break;
			path = p_next + 1;
		}
#endif
		return NULL;
	}
	else {
		*fullp = strdup(filename);
		return fopen(*fullp, "r");
	}
}

static bool
real_open(const char *filename, reg HBF_STRUCT *hbf)
{
	FILE	*f;

	f = path_open(getenv("HBFPATH"), filename, &(hbf->filename));
	if (f == NULL) {
		eprintf("can't read file '%s'", filename);
		return FALSE;
	}
	if (! parse_file(f, hbf)) {
		fclose(f);
		return FALSE;
	}
	fclose(f);
	return TRUE;
}

HBF *
hbfOpen(const char *filename)
{
reg	HBF_STRUCT *hbf;

	if ((hbf = NEW(HBF_STRUCT)) == NULL) {
		eprintf("can't allocate HBF structure");
		return NULL;
	}
	clear_record(hbf);
	if (real_open(filename, hbf))
		return &(hbf->public);
	hbfClose(&(hbf->public));
	return NULL;
}

int
HBF_OpenFont(const char *filename, HBF **ptrHandleStorage)
{
	return (*ptrHandleStorage = hbfOpen(filename)) == NULL ? -1 : 0;
}

/*
 *	Close files, free everything associated with the HBF.
 */

int
HBF_CloseFont(HBF *hbfFile)
{
reg	HBF_STRUCT	*hbf;
	PROPERTY	*prop_ptr, *prop_next;
	B2_RANGE	*b2r_ptr, *b2r_next;
	CODE_RANGE	*code_ptr, *code_next;
	BM_FILE		*bmf_ptr, *bmf_next;
	int		status;

	status = 0;
	hbf = (HBF_STRUCT *)hbfFile;

	if (hbf->filename != NULL)
		free(hbf->filename);
	if (hbf->bitmap_buffer != NULL)
		free(hbf->bitmap_buffer);

	for (prop_ptr = hbf->property;
	     prop_ptr != NULL;
	     prop_ptr = prop_next) {
		prop_next = prop_ptr->prop_next;
		free(prop_ptr->prop_name);
		free(prop_ptr->prop_value);
		free((char *)prop_ptr);
	}

	for (b2r_ptr = hbf->byte_2_range;
	     b2r_ptr != NULL;
	     b2r_ptr = b2r_next) {
		b2r_next = b2r_ptr->b2r_next;
		free((char *)b2r_ptr);
	}

	for (code_ptr = hbf->code_range;
	     code_ptr != NULL;
	     code_ptr = code_next) {
		code_next = code_ptr->code_next;
		free((char *)code_ptr);
	}

	for (bmf_ptr = hbf->bm_file;
	     bmf_ptr != NULL;
	     bmf_ptr = bmf_next) {
		bmf_next = bmf_ptr->bmf_next;
#ifdef IN_MEMORY
		free((char *)(bmf_ptr->bmf_contents));
#else
		if (bmf_ptr->bmf_file != NULL &&
		    fclose(bmf_ptr->bmf_file) < 0)
			status = -1;
#endif
		free(bmf_ptr->bmf_name);
		free((char *)bmf_ptr);
	}

	free((char *)hbf);

	return status;
}

void
hbfClose(HBF *hbfFile)
{
	(void)HBF_CloseFont(hbfFile);
}

/*
 *	Fetch a bitmap
 */

const byte *
hbfGetBitmap(HBF *hbf, HBF_CHAR code)
{
	return get_bitmap((HBF_STRUCT *)hbf, code, (byte *)NULL);
}

int
HBF_GetBitmap(HBF *hbf, HBF_CHAR code, byte *buffer)
{
	return get_bitmap((HBF_STRUCT *)hbf, code, buffer) == NULL ? -1 : 0;
}

/*
 * Internal function to fetch a bitmap.
 * If buffer is non-null, it must be used.
 */
static const byte *
get_bitmap(reg HBF_STRUCT *hbf, HBF_CHAR code, byte *buffer)
{
	CHAR_INDEX	pos, b2pos;
reg	CODE_RANGE	*cp;
	BM_FILE		*bmf;
	int		bm_size;
	long		offset;

	if ((b2pos = b2_pos(hbf, code)) == BAD_CHAR_INDEX)
		return NULL;
	pos = hbf->b2_size*FirstByte(code) + b2pos;
	for (cp = hbf->code_range; cp != NULL; cp = cp->code_next)
		if (cp->code_start <= code && code <= cp->code_finish) {
			bmf = cp->code_bm_file;
			bm_size = FileBitmapSize(&(hbf->public), cp);
			offset = cp->code_offset +
				   (long)(pos - cp->code_pos) * bm_size;
#ifdef IN_MEMORY
			if (buffer == NULL &&
			    ! cp->code_transposed && ! cp->code_inverted)
				return bmf->bmf_contents + offset;
#endif /* IN_MEMORY */
			if (buffer == NULL &&
			    ((buffer = local_buffer(hbf)) == NULL))
				return NULL;
#ifdef IN_MEMORY
			if (cp->code_transposed)
				copy_transposed(&(hbf->public),
						buffer,
						bmf->bmf_contents + offset);
			else
				memcpy((char *)buffer,
				       (char *)(bmf->bmf_contents + offset),
				       bm_size);
#else /* ! IN_MEMORY */
			if (fseek(bmf->bmf_file, offset, 0) != 0) {
				eprintf("seek error on code 0x%04x", code);
				return NULL;
			}
			if (cp->code_transposed ?
			    ! get_transposed(&(hbf->public), bmf->bmf_file,
						buffer) :
			    fread((char *)buffer,
					bm_size, 1, bmf->bmf_file) != 1) {
				eprintf("read error on code 0x%04x", code);
				return NULL;
			}
#endif /* IN_MEMORY */
			if (cp->code_inverted)
				invert(buffer, HBF_BitmapSize(&(hbf->public)));
			return buffer;
		}
	eprintf("code 0x%04x out of range", code);
	return NULL;
}

static byte *
local_buffer(HBF_STRUCT *hbf)
{
	if (hbf->bitmap_buffer == NULL &&
	    (hbf->bitmap_buffer = (byte *)malloc(HBF_BitmapSize(&(hbf->public)))) == NULL) {
		eprintf("out of memory");
		return NULL;
	}
	return hbf->bitmap_buffer;
}

static void
invert(byte *buffer, unsigned int length)
{
	for ( ; length > 0; length--)
		*buffer++ ^= 0xff;
}

#ifdef IN_MEMORY
static bool
copy_transposed(HBF *hbf, reg byte *bitmap, reg const byte *source)
{
reg	byte	*pos;
reg	byte	*bm_end;
	int	x;
	int	width;
reg	int	row_size;
reg	int	c;
reg	int	imask, omask;

	width = hbfBitmapBBox(hbf)->hbf_width;
	row_size = HBF_RowSize(hbf);
	bm_end = bitmap + HBF_BitmapSize(hbf);
	(void)memset((char *)bitmap, '\0', HBF_BitmapSize(hbf));
	for (x = 0; x < width; x++) {
		pos = bitmap + x/8;
		omask = Bit(x%8);
		/* y = 0 */
		for (;;) {
			c = *source++;
			for (imask = Bit(0); imask != 0; imask >>= 1) {
				/*
				 * At this point,
				 *
				 *	imask == Bit(y%8)
				 *	pos == bitmap + y*row_size + x/8
				 *
				 * We examine bit y of row x of the input,
				 * setting bit x of row y of the output if
				 * required, by applying omask to *pos.
				 */
				if ((c & imask) != 0)
					*pos |= omask;
				/* if (++y > height) goto end_column */
				pos += row_size;
				if (pos >= bm_end)
					goto end_column;
			}
		}
end_column:
		;
	}
	return TRUE;
}
#else /* ! IN_MEMORY */
static bool
get_transposed(HBF *hbf, FILE *f, reg byte *bitmap)
{
reg	byte	*pos;
reg	byte	*bm_end;
	int	x;
	int	width;
reg	int	row_size;
reg	int	c;
reg	int	imask, omask;

	width = hbfBitmapBBox(hbf)->hbf_width;
	row_size = HBF_RowSize(hbf);
	bm_end = bitmap + HBF_BitmapSize(hbf);
	(void)memset((char *)bitmap, '\0', HBF_BitmapSize(hbf));
	for (x = 0; x < width; x++) {
		pos = bitmap + x/8;
		omask = Bit(x%8);
		/* y = 0 */
		for (;;) {
			if ((c = getc(f)) == EOF)
				return FALSE;
			for (imask = Bit(0); imask != 0; imask >>= 1) {
				/*
				 * At this point,
				 *
				 *	imask == Bit(y%8)
				 *	pos == bitmap + y*row_size + x/8
				 *
				 * We examine bit y of row x of the input,
				 * setting bit x of row y of the output if
				 * required, by applying omask to *pos.
				 */
				if ((c & imask) != 0)
					*pos |= omask;
				/* if (++y > height) goto end_column */
				pos += row_size;
				if (pos >= bm_end)
					goto end_column;
			}
		}
end_column:
		;
	}
	return TRUE;
}
#endif /* ! IN_MEMORY */

/*
 * Call function on each valid code in ascending order.
 */
void
hbfForEach(reg HBF *hbfFile, void (*func)(HBF *, HBF_CHAR))
{
	HBF_STRUCT	*hbf;
	CODE_RANGE	*cp;
reg	B2_RANGE	*b2r;
reg	unsigned	byte1, byte2;
reg	unsigned	finish;

	hbf = (HBF_STRUCT *)hbfFile;
	for (cp = hbf->code_range; cp != NULL; cp = cp->code_next) {
		byte1 = FirstByte(cp->code_start);
		byte2 = SecondByte(cp->code_start);
		while (MakeCode(byte1, byte2) <= cp->code_finish) {
			for (b2r = hbf->byte_2_range;
			     b2r != NULL;
			     b2r = b2r->b2r_next) {
				if (byte2 < b2r->b2r_start)
					byte2 = b2r->b2r_start;
				finish = b2r->b2r_finish;
				if (byte1 == FirstByte(cp->code_finish) &&
				    finish > SecondByte(cp->code_finish))
					finish = SecondByte(cp->code_finish);
				while (byte2 <= finish) {
					(*func)(hbfFile,
						MakeCode(byte1, byte2));
					byte2++;
				}
			}
			byte1++;
			byte2 = 0;
		}
	}
}

const char *
hbfFileName(HBF *hbf)
{
	return ((HBF_STRUCT *)hbf)->filename;
}

long
hbfChars(HBF *hbfFile)
{
	HBF_STRUCT	*hbf;
	CODE_RANGE	*cp;
	long		num_chars;

	hbf = (HBF_STRUCT *)hbfFile;
	num_chars = 0;
	for (cp = hbf->code_range; cp != NULL; cp = cp->code_next)
		num_chars +=
			hbf->b2_size*FirstByte(cp->code_finish) +
			b2_pos(hbf, cp->code_finish) -
			(hbf->b2_size*FirstByte(cp->code_start) +
			b2_pos(hbf, cp->code_start)) + 1;
	return num_chars;
}

/*
 *	Functions also implemented as macros
 */

#ifdef hbfBitmapBBox
#undef hbfBitmapBBox
#endif

HBF_BBOX *
hbfBitmapBBox(HBF *hbf)
{
	return &(hbf->hbf_bitmap_bbox);
}

#ifdef hbfFontBBox
#undef hbfFontBBox
#endif

HBF_BBOX *
hbfFontBBox(HBF *hbf)
{
	return &(hbf->hbf_font_bbox);
}

const void *
hbfGetByte2Range(HBF *hbfFile, const void *b2r_pointer,
		 byte *startp, byte *finishp)
{
	HBF_STRUCT	*hbf;
	const B2_RANGE	*b2r;

	hbf = (HBF_STRUCT *)hbfFile;
	if (b2r_pointer == NULL)
		b2r = hbf->byte_2_range;
	else
		b2r = ((const B2_RANGE *)b2r_pointer)->b2r_next;
	if(b2r == NULL)
		return NULL;
	*startp = b2r->b2r_start;
	*finishp = b2r->b2r_finish;
	return (const void *)b2r;
}

const void *
hbfGetCodeRange(HBF *hbfFile, const void *code_pointer,
		HBF_CHAR *startp, HBF_CHAR *finishp)
{
	HBF_STRUCT	*hbf;
	const CODE_RANGE	*cp;

	hbf = (HBF_STRUCT *)hbfFile;
	if (code_pointer == NULL)
		cp = hbf->code_range;
	else
		cp = ((const CODE_RANGE *)code_pointer)->code_next;
	if(cp == NULL)
		return NULL;
	*startp = cp->code_start;
	*finishp = cp->code_finish;
	return (const void *)cp;
}


==> cjk-4.8.5/utils/hbf2gf/hbf.h <==
/*
 * Copyright 1993,1994,1995,2005 by Ross Paterson
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are
 * met:
 *
 *  1. Redistributions of source code must retain the above copyright
 *     notice, this list of conditions and the following disclaimer.
 *  2. Redistributions in binary form must reproduce the above copyright
 *     notice, this list of conditions and the following disclaimer in the
 *     documentation and/or other materials provided with the distribution.
 *  3. The name of the author may not be used to endorse or promote
 *     products derived from this software without specific prior written
 *     permission.
 *
 *  THIS SOFTWARE IS PROVIDED BY THE AUTHOR ``AS IS'' AND ANY EXPRESS OR
 *  IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
 *  WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
 *  DISCLAIMED. IN NO EVENT SHALL THE AUTHOR BE LIABLE FOR ANY DIRECT,
 *  INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 *  (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
 *  SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION)
 *  HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT,
 *  STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN
 *  ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
 *  POSSIBILITY OF SUCH DAMAGE.
 *
 *
 * Two interfaces to HBF files -- take your pick.
 *
 * Ross Paterson <ross@soi.city.ac.uk>
 *
 * Ross no longer maintains this code.  Please send bug reports to
 * Werner Lemberg <wl@gnu.org>.
 *
 */
#ifndef _HBF_
#define _HBF_

#ifndef __STDC__
#	ifndef const
#		define const
#	endif
#endif

/*
 *	#1: a lightweight C interface.
 */

typedef	unsigned int	HBF_CHAR;

typedef struct {
	unsigned short	hbf_width;
	unsigned short	hbf_height;
	short		hbf_xDisplacement;
	short		hbf_yDisplacement;
} HBF_BBOX;

typedef struct {
	/* fields corresponding to the definition */
	HBF_BBOX	hbf_bitmap_bbox;	/* HBF_BITMAP_BOUNDING_BOX */
	HBF_BBOX	hbf_font_bbox;		/* FONTBOUNDINGBOX */
} HBF;

extern	HBF *hbfOpen(
#ifdef __STDC__
			const	char	*filename
#endif
		);

extern	void	hbfClose(
#ifdef __STDC__
			HBF		*hbf
#endif
		);

extern	const	char	*hbfProperty(
#ifdef __STDC__
			HBF		*hbf,
			const	char	*propName
#endif
		);

extern	const	unsigned char	*hbfGetBitmap(
#ifdef __STDC__
			HBF		*hbf,
			HBF_CHAR	code
#endif
		);

extern	void	hbfForEach(
#ifdef __STDC__
			HBF	*hbf,
			void	(*func)(HBF *sameHbf, HBF_CHAR code)
#endif
		);

extern	const	char	*hbfFileName(
#ifdef __STDC__
			HBF	*hbf
#endif
		);

extern	long	hbfChars(
#ifdef __STDC__
			HBF	*hbf
#endif
		);

extern	HBF_BBOX *hbfBitmapBBox(
#ifdef __STDC__
			HBF	*hbf
#endif
		);
/* but defined here as a macro */
#define	hbfBitmapBBox(hbf)	(&((hbf)->hbf_bitmap_bbox))

extern	HBF_BBOX *hbfFontBBox(
#ifdef __STDC__
			HBF	*hbf
#endif
		);
/* but defined here as a macro */
#define	hbfFontBBox(hbf)	(&((hbf)->hbf_font_bbox))

#define	HBF_RowSize(hbf)\
	((hbfBitmapBBox(hbf)->hbf_width + 7)/8)

#define	HBF_BitmapSize(hbf)\
	(HBF_RowSize(hbf) * hbfBitmapBBox(hbf)->hbf_height)

#define	HBF_GetBit(hbf,bitmap,x,y)\
	(((bitmap)[(y)*HBF_RowSize(hbf) + (x)/8]>>(7 - (x)%8))&01)

extern	int	hbfDebug;	/* set non-zero for error reporting */

extern const void *hbfGetCodeRange(
#ifdef __STDC__
			HBF			*hbfFile,
			const void		*code_pointer,
			HBF_CHAR		*startp,
			HBF_CHAR		*finishp
#endif
		);

extern const void *hbfGetByte2Range(
#ifdef __STDC__
			HBF			*hbfFile,
			const void		*b2r_pointer,
			unsigned char		*startp,
			unsigned char		*finishp
#endif
		);

/*
 *	#2: taken from Appendix 2 of the HBF draft.
 */

typedef	unsigned int	HBF_HzCode;
typedef unsigned char	HBF_Byte ;
typedef HBF_Byte *	HBF_BytePtr ;
typedef HBF *	        HBF_Handle ;
typedef HBF_Handle *    HBF_HandlePtr ;
typedef char *	        String ;

extern	int	HBF_OpenFont(
#ifdef __STDC__
		const	char *        filename,
		HBF_HandlePtr ptrHandleStorage
#endif
);

extern	int	HBF_CloseFont(
#ifdef __STDC__
		HBF_Handle handle
#endif
);

extern	const char * HBF_GetProperty(
#ifdef __STDC__
		HBF_Handle	handle,
		const	char *	propertyName
#endif
);

extern	int	HBF_GetFontBoundingBox(
#ifdef __STDC__
		HBF_Handle   handle,
		unsigned int *width,
		unsigned int *height,
		int *xDisplacement,
		int *yDisplacement
#endif
);

extern	int	HBF_GetBitmapBoundingBox(
#ifdef __STDC__
		HBF_Handle   handle,
		unsigned int *width,
		unsigned int *height,
		int *xDisplacement,
		int *yDisplacement
#endif
);

extern	int	HBF_GetBitmap(
#ifdef __STDC__
		HBF_Handle  handle,
		HBF_HzCode  hanziCode,
		HBF_BytePtr ptrBitmapBuffer
#endif
);

#endif /* ! _HBF_ */


==> cjk-4.8.5/utils/hbf2gf/hbf2gf.c <==
#define banner  \
"hbf2gf (CJK ver. 4.8.5)" \
 \

#define TRUE 1
#define FALSE 0 \

#define STRING_LENGTH 255 \

#define FILE_NAME_LENGTH 1024 \
 \

#define VERSION  \
"\n" \
"Copyright (C) 1996-1999 Werner Lemberg.\n" \
"There is NO warranty.  You may redistribute this software\n" \
"under the terms of the GNU General Public License\n" \
"and the HBF library copyright.\n" \
"\n" \
"For more information about these matters, see the files\n" \
"named COPYING and hbf.c.\n" \
"\n" \

#define USAGE  \
"\n" \
"Usage: hbf2gf [-q] configuration_file[.cfg]\n" \
"       hbf2gf [options] font_name x_resolution [y_scale | y_resolution]\n" \
"       hbf2gf -t [-q] font_name\n" \
"\n" \
"  Convert a font in HBF format to TeX's GF resp. PK format.\n" \
"\n" \
"         -q             be silent\n" \
"         -p             don't produce a PL file\n" \
"         -g             don't produce a GF file\n" \
"         -n             use no resolution in extension (only `.gf')\n" \
"         -t             test for font_name (returns 0 on success)\n" \
"         --help         print this message and exit\n" \
"         --version      print version number and exit\n" \
"\n" \

#define GF_ID 131
#define PRE 247 \

#define header " hbf2gf output " \

#define BOC 67
#define BOC1 68
#define EOC 69 \

#define _2_16 65536.0
#define _2_20 1048576.0 \

#define XXX1 239
#define XXX2 240
#define XXX3 241
#define XXX4 242 \

#define YYY 243 \

#define POST 248 \

#define CHAR_LOC 245
#define CHAR_LOC0 246 \

#define POSTPOST 249
#define POSTPOST_ID 223 \

#define BLACK 1
#define WHITE 0 \

#define PIXEL_MAXVAL 255
#define SCALE 4096
#define HALFSCALE 2048 \

#define MAX_CHAR_SIZE 1023 \

#define PAINT_(x) (x) 
#define PAINT1 64
#define PAINT2 65
#define PAINT3 66 \

#define SKIP0 70
#define SKIP1 71
#define SKIP2 72
#define SKIP3 73 \

#define NEW_ROW_(x) ((x) +74)  \

#define NOOP 244 \

#define EXTENSION_LENGTH 8 \

#define GFTOPK_NAME "gftopk"
#define PLTOTF_NAME "pltotf"
#define OVP2OVF_NAME "ovp2ovf" \

#define PRINTER_MIN_RES_X 50
#define PRINTER_MIN_RES_Y 50 \

#define VALID_SUBCODE 1 \

/*4:*/
#line 191 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*10:*/
#line 408 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_CONFIG_H
#include <c-auto.h> 
#endif
#include <ctype.h> 
#include <stdio.h> 
#include <stdlib.h> 
#include <string.h> 
#include <time.h> 
#ifdef TM_IN_SYS_TIME
#include <sys/time.h> 
#endif
#include "hbf.h"



/*:10*//*69:*/
#line 2473 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#if defined(HAVE_LIBKPATHSEA)
#include "kpathsea/kpathsea.h"

#elif defined(HAVE_EMTEXDIR)
#include "emtexdir.h"

#elif defined(HAVE_MIKTEX)
#include "miktex.h"
#endif

/*:69*/
#line 192 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*11:*/
#line 429 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_file(void);


/*:11*//*13:*/
#line 491 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_pre(void);


/*:13*//*16:*/
#line 579 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_data(void);


/*:16*//*20:*/
#line 690 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_post(void);


/*:20*//*25:*/
#line 834 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void fputl(long,FILE*);


/*:25*//*29:*/
#line 994 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void make_pixel_array(void);


/*:29*//*36:*/
#line 1222 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static
#ifdef __GNUC__
__inline__
#endif
void read_row(unsigned char*);


/*:36*//*39:*/
#line 1274 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static
#ifdef __GNUC__
__inline__
#endif
void write_row(unsigned char*);


/*:39*//*41:*/
#line 1329 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_coding(void);


/*:41*//*45:*/
#line 1490 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_pl(void);


/*:45*//*47:*/
#line 1587 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_ovp(void);


/*:47*//*50:*/
#line 1732 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_job(void);


/*:50*//*54:*/
#line 1981 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void read_config(void);


/*:54*//*64:*/
#line 2312 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static int fsearch(const char*);


/*:64*//*67:*/
#line 2451 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void config_error(const char*);


/*:67*//*71:*/
#line 2494 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static const char*TeX_search_version(void);


/*:71*//*74:*/
#line 2529 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_EMTEXDIR
extern int setup_list(struct emtex_dir*,char*,const char*,unsigned);
static int dir_setup(struct emtex_dir*,const char*,const char*,unsigned);
static char*file_find(char*,struct emtex_dir*);
#endif


/*:74*//*79:*/
#line 2621 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static char*TeX_search_cfg_file(char*);
static char*TeX_search_hbf_file(char*);


/*:79*/
#line 193 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*2:*/
#line 127 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

int nmb_files= -1;
int unicode= FALSE;

int testing= FALSE;

int mf_like= FALSE;
int file_number= 0;

double x_resolution= 0.0;
double y_scale= 1.0;

int pk_files= TRUE;
int tfm_files= TRUE;
int long_extension= TRUE;
int quiet= FALSE;

char config_file[FILE_NAME_LENGTH+4+1];

char output_name[STRING_LENGTH+1];

FILE*config,*out;
HBF*hbf;

#ifdef msdos 
#define WRITE_BIN   "wb"
#define WRITE_TXT   "wt"
#define READ_BIN    "rb"
#define READ_TXT    "rt"
#else
#define WRITE_BIN   "w"
#define WRITE_TXT   "w"
#define READ_BIN    "r"
#define READ_TXT    "r"
#endif

int end_of_file= FALSE;


/*:2*//*15:*/
#line 538 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

long char_adr[256];
long*char_adr_p;

int pk_offset_x;


double tfm_offset_x;
int pk_offset_y;

double tfm_offset_y;

int input_size_x;
int input_size_y;
const char*font_encoding;
int pk_width;
int pk_output_size_x;

double tfm_output_size_x;
int pk_output_size_y;
double tfm_output_size_y;

double design_size= 10.0;
double target_size_x;
double target_size_y;
double magstep_x;
double magstep_y;
double slant;
int rotation;

double mag_x;
double mag_y;

int empty_char;
int last_char;

int dot_count;



/*:15*//*19:*/
#line 667 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

char coding[STRING_LENGTH+1];
char comment[STRING_LENGTH+1];

unsigned long checksum;

long pk_total_min_x;
long pk_total_max_x;
long pk_total_min_y;
long pk_total_max_y;

int dpi_x;
int dpi_y;
double ppp_x;
double ppp_y;


/*:19*//*27:*/
#line 871 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

HBF_CHAR code;
const unsigned char*bitmap;

const unsigned char*bP;

unsigned char out_char[MAX_CHAR_SIZE*MAX_CHAR_SIZE+1];

unsigned char*out_char_p;

unsigned char pixelrow[MAX_CHAR_SIZE];
unsigned char temp_pixelrow[MAX_CHAR_SIZE];
unsigned char new_pixelrow[MAX_CHAR_SIZE+1];

int curr_row;

long grayrow[MAX_CHAR_SIZE];

long s_mag_x,s_mag_y,s_slant;


/*:27*//*38:*/
#line 1269 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

int threshold= 128;


/*:38*//*49:*/
#line 1721 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

char job_extension[EXTENSION_LENGTH+1];
char rm_command[STRING_LENGTH+1];
char cp_command[STRING_LENGTH+1];
char pk_directory[STRING_LENGTH+1];
char tfm_directory[STRING_LENGTH+1];

int ofm_file= FALSE;


/*:49*//*53:*/
#line 1976 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

char Buffer[STRING_LENGTH+1];


/*:53*//*58:*/
#line 2094 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

int offset_x;
int offset_y;

HBF_CHAR user_min_char;
int have_min_char= FALSE;

/*:58*//*60:*/
#line 2251 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

HBF_CHAR min_char,max_char;


/*:60*//*62:*/
#line 2278 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

char b2_codes[256];
unsigned char min_2_byte,max_2_byte;
int nmb_2_bytes= 0;


/*:62*//*70:*/
#line 2485 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#if defined(HAVE_EMTEXDIR)
char emtex_version_string[]= "emTeXdir";
#elif !defined(HAVE_MIKTEX)
char no_version_string[]= "no search library";
#endif


/*:70*//*73:*/
#line 2522 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_EMTEXDIR
struct emtex_dir cfg_path,hbf_path;
#endif


/*:73*//*76:*/
#line 2569 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_EMTEXDIR
char name_buffer[FILE_NAME_LENGTH+1];
#endif


/*:76*/
#line 194 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"



int main(int argc,char*argv[])
{char*p;

/*78:*/
#line 2594 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#if defined(HAVE_LIBKPATHSEA)
kpse_set_program_name(argv[0],"hbf2gf");
kpse_init_prog("HBF2GF",300,"cx","cmr10");

#elif defined(HAVE_EMTEXDIR)
if(!dir_setup(&cfg_path,"HBFCFG",NULL,EDS_BANG))
{fprintf(stderr,
"Couldn't setup search path for configuration files\n");
exit(1);
}
if(!dir_setup(&hbf_path,"HBFONTS",NULL,EDS_BANG))
{fprintf(stderr,
"Couldn't setup search path for HBF header files\n");
exit(1);
}
#endif


/*:78*/
#line 200 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


/*7:*/
#line 307 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

if(argc==2)
{if(strcmp(argv[1],"--help")==0)
/*6:*/
#line 288 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{printf(USAGE);
exit(0);
}


/*:6*/
#line 310 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

else if(strcmp(argv[1],"--version")==0)
/*5:*/
#line 261 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{printf("\n");
printf(banner);
printf(" (%s)\n",TeX_search_version());
printf(VERSION);
exit(0);
}


/*:5*/
#line 312 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}

while(argc> 1)
{p= argv[1];
if(p[0]!='-')
break;
if(p[1]=='p')
tfm_files= FALSE;
else if(p[1]=='g')
pk_files= FALSE;
else if(p[1]=='n')
long_extension= FALSE;
else if(p[1]=='q')
quiet= TRUE;
else if(p[1]=='t')
testing= TRUE;

argv++;
argc--;
}

if(testing)
{if(argc!=2)
{fprintf(stderr,"Need exactly one parameter for `-t' option.\n");
fprintf(stderr,"Try `hbf2gf --help' for more information.\n");
exit(1);
}
}
else if(argc<2||argc> 4)
{fprintf(stderr,"Invalid number of parameters.\n");
fprintf(stderr,"Try `hbf2gf --help' for more information.\n");
exit(1);
}


/*:7*/
#line 202 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


if(!quiet)
printf("\n%s\n\n",banner);

strncpy(config_file,argv[1],FILE_NAME_LENGTH);
config_file[FILE_NAME_LENGTH]= '\0';

if(argc> 2||testing)
{int l= strlen(config_file);

if(l> 2)
config_file[l-2]= '\0';

else
{if(!quiet)
printf("`%s' can't be a subfont created by hbf2gf\n",
config_file);
exit(2);
}

mf_like= TRUE;
}

read_config();

if(mf_like)
/*8:*/
#line 352 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{if(unicode)
file_number= (int)strtol(&argv[1][strlen(argv[1])-2],
(char**)NULL,16);
else
file_number= atoi(&argv[1][strlen(argv[1])-2]);

x_resolution= atof(argv[2]);
if(x_resolution<PRINTER_MIN_RES_X)
{fprintf(stderr,"Invalid horizontal resolution\n");
exit(1);
}

if(argc> 3)
{y_scale= atof(argv[3]);
if(y_scale<0.01)
{fprintf(stderr,
"Invalid vertical scaling factor or resolution\n");
exit(1);
}
if(y_scale> 10.0)
y_scale= (double)x_resolution/y_scale;
}
}


/*:8*/
#line 229 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


/*28:*/
#line 903 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{int col,offset;

if(rotation)
{int tmp;


tmp= input_size_x;
input_size_x= input_size_y;
input_size_y= tmp;
}

if(mf_like)
{target_size_x= design_size*(x_resolution/dpi_x);
target_size_y= design_size*(x_resolution*y_scale/dpi_y);
}
else
target_size_x= target_size_y= design_size;
magstep_x= target_size_x/design_size;
magstep_y= target_size_y/design_size;

pk_offset_x= offset_x*magstep_x+0.5;
pk_offset_y= offset_y*magstep_y+0.5;
tfm_offset_x= offset_x/(dpi_x/72.27)/design_size;
tfm_offset_y= offset_y/(dpi_y/72.27)/design_size;

pk_width= input_size_x*mag_x*magstep_x+0.5;
pk_output_size_x= input_size_x*mag_x*magstep_x+
input_size_y*mag_y*magstep_y*slant+0.5;
pk_output_size_y= input_size_y*mag_y*magstep_y+0.5;
tfm_output_size_x= input_size_x*mag_x/
(dpi_x/72.27)/design_size;
tfm_output_size_y= input_size_y*mag_y/
(dpi_y/72.27)/design_size;
if(pk_output_size_x> MAX_CHAR_SIZE)
{fprintf(stderr,"Output character box width too big\n");
exit(1);
}
if(pk_output_size_y> MAX_CHAR_SIZE)
{fprintf(stderr,"Output character box height too big\n");
exit(1);
}

for(col= 0;col<input_size_x;++col)
grayrow[col]= HALFSCALE;

if(!mf_like)
code= (min_char&0xFF00)+min_2_byte;
else
{if((file_number<(unicode?0:1))||(file_number>=0x100))
{fprintf(stderr,"Invalid subfile number\n");
exit(1);
}

if(unicode)
{offset= 0;
code= file_number*0x100;
}
else
{offset= (file_number-1)*256%nmb_2_bytes;
code= (min_char&0xFF00)+min_2_byte+
(file_number-1)*256/nmb_2_bytes*0x100;
}

while(offset--)
while(!b2_codes[code++&0xFF])

;

if(code> max_char)
{fprintf(stderr,"Invalid subfile number\n");
exit(1);
}
}

s_mag_x= mag_x*magstep_x*SCALE;
s_mag_y= mag_y*magstep_y*SCALE;
s_slant= slant*SCALE;
}


/*:28*/
#line 231 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


/*9:*/
#line 387 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{int j,max_numb;

if(!mf_like)
{file_number= (unicode==TRUE?(min_char>>8):1);
if(nmb_files==-1)
max_numb= (unicode==TRUE?0x100:100);
else
max_numb= nmb_files;
}
else
max_numb= 1;

for(j= 0;(j<max_numb)&&!end_of_file;file_number++,j++)
write_file();

nmb_files= j;
}


/*:9*/
#line 233 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


if(tfm_files)
write_pl();
if(ofm_file)
write_ovp();
if(!mf_like)
write_job();

hbfClose(hbf);

exit(0);
return 0;
}


/*:4*//*12:*/
#line 437 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_file(void)
{char output_file[FILE_NAME_LENGTH+1];


if(pk_files)
{if(mf_like)
{if(unicode)
sprintf(output_file,"%s%02x.%.0igf",
output_name,file_number,
long_extension?(int)(x_resolution+0.5):0);
else
sprintf(output_file,"%s%02i.%.0igf",
output_name,file_number,
long_extension?(int)(x_resolution+0.5):0);
}
else
{if(unicode)
sprintf(output_file,"%s%02x.gf",output_name,file_number);
else
sprintf(output_file,"%s%02i.gf",output_name,file_number);
}
if(!(out= fopen(output_file,WRITE_BIN)))
{fprintf(stderr,"Couldn't open `%s'\n",output_file);
exit(1);
}
if(!quiet)
printf("Writing `%s' ",output_file);

write_pre();
write_data();
write_post();
fclose(out);

if(!quiet)
printf("\n");
}
else
write_data();
}


/*:12*//*14:*/
#line 498 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_pre(void)
{char out_s[40],s[20];
time_t secs_now;
struct tm*time_now;


strcpy(out_s,header);

secs_now= time(NULL);
time_now= localtime(&secs_now);
strftime(s,20,"%Y.%m.%d:%H.%M",time_now);
strcat(out_s,s);

fputc(PRE,out);
fputc(GF_ID,out);
fputc(strlen(out_s),out);
fputs(out_s,out);
}


/*:14*//*17:*/
#line 584 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_data(void)
{dot_count= 0;
char_adr_p= char_adr;

for(last_char= 0;(last_char<256)&&!end_of_file;last_char++)
/*18:*/
#line 609 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{if(dot_count++%10==0)
if(pk_files&&!quiet)
{printf(".");
fflush(stdout);
}

empty_char= FALSE;
make_pixel_array();
if(end_of_file)
return;

if(pk_files)
{*char_adr_p= ftell(out);
char_adr_p++;

if(empty_char)
{fputc(BOC1,out);
fputc((unsigned char)last_char,out);
fputc(0,out);
fputc(0,out);
fputc(0,out);
fputc(0,out);
fputc(EOC,out);
}
else
{fputc(BOC,out);
fputl(last_char,out);
fputl(-1L,out);
fputl(pk_offset_x,out);
fputl(pk_output_size_x+pk_offset_x,out);
fputl(pk_offset_y,out);
fputl(pk_output_size_y+pk_offset_y,out);

write_coding();

fputc(EOC,out);
}
}
}


/*:18*/
#line 590 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}


/*:17*//*21:*/
#line 695 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_post(void)
{long special_adr;
long post_adr;

long designsize= design_size*_2_20;

int pk_dx;
long tfm_width;

int i;
long temp;


ppp_x= dpi_x/72.27*magstep_x;
ppp_y= dpi_y/72.27*magstep_y;

pk_total_min_x= pk_offset_x;
pk_total_max_x= pk_output_size_x+2*pk_offset_x;
pk_total_min_y= pk_offset_y;
pk_total_max_y= pk_output_size_y+pk_offset_y;

pk_dx= pk_width+2*pk_offset_x;
tfm_width= (tfm_output_size_x+2*tfm_offset_x)*_2_20;


/*22:*/
#line 741 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

special_adr= ftell(out);

if(*coding)
{fputc(XXX1,out);
fputc(strlen(coding),out);
fputs(coding,out);
}

if(*comment)
{fputc(XXX1,out);
fputc(strlen(comment),out);
fputs(comment,out);
}


/*:22*/
#line 721 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*23:*/
#line 770 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

post_adr= ftell(out);
fputc(POST,out);
fputl(special_adr,out);

fputl(designsize,out);
fputl(checksum,out);
fputl(ppp_x*_2_16,out);
fputl(ppp_y*_2_16,out);
fputl(pk_total_min_x,out);
fputl(pk_total_max_x,out);
fputl(pk_total_min_y,out);
fputl(pk_total_max_y,out);

char_adr_p= char_adr;

if(pk_dx<256)
{for(i= 0;i<last_char;i++)
{fputc(CHAR_LOC0,out);
fputc(i,out);
fputc(pk_dx,out);
fputl(tfm_width,out);
fputl(*char_adr_p++,out);
}
}
else
{for(i= 0;i<last_char;i++)
{fputc(CHAR_LOC,out);
fputc(i,out);
fputl(pk_dx*_2_16,out);
fputl(0,out);
fputl(tfm_width,out);
fputl(*char_adr_p++,out);
}
}


/*:23*/
#line 722 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*24:*/
#line 821 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

fputc(POSTPOST,out);
fputl(post_adr,out);
fputc(GF_ID,out);
temp= ftell(out);
i= (int)(temp%4)+4;
while(i--)
fputc(POSTPOST_ID,out);


/*:24*/
#line 723 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}


/*:21*//*26:*/
#line 839 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void fputl(long num,FILE*f)
{fputc(num>>24,f);
fputc(num>>16,f);
fputc(num>>8,f);
fputc(num,f);
}


/*:26*//*30:*/
#line 999 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void make_pixel_array(void)
{unsigned char*prP;
unsigned char*temp_prP;
unsigned char*new_prP;
long*grP;

register unsigned char*xP;
register unsigned char*nxP;

register int row,col;
int rows_read= 0;
register int need_to_read_row= 1;

long frac_row_to_fill= SCALE;
long frac_row_left= s_mag_y;

int no_code= FALSE;


prP= pixelrow;
temp_prP= temp_pixelrow;
new_prP= new_pixelrow;
grP= grayrow;
out_char_p= out_char;

again:
if(b2_codes[code&0xFF])
{if(pk_files)
{bitmap= hbfGetBitmap(hbf,code);
bP= bitmap;


if(!bitmap)
empty_char= TRUE;
else
/*31:*/
#line 1058 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{if(pk_output_size_y==input_size_y)
temp_prP= prP;

curr_row= input_size_y-1;
for(row= 0;row<pk_output_size_y;++row)
{/*32:*/
#line 1072 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

if(pk_output_size_y==input_size_y)

read_row(prP);
else
{while(frac_row_left<frac_row_to_fill)
{if(need_to_read_row)
if(rows_read<input_size_y)
{read_row(prP);
++rows_read;
}

for(col= 0,xP= prP;col<input_size_x;++col,++xP)
grP[col]+= frac_row_left*(*xP);

frac_row_to_fill-= frac_row_left;
frac_row_left= s_mag_y;
need_to_read_row= 1;
}

/*33:*/
#line 1099 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

if(need_to_read_row)
if(rows_read<input_size_y)
{read_row(prP);
++rows_read;
need_to_read_row= 0;
}

for(col= 0,xP= prP,nxP= temp_prP;
col<input_size_x;++col,++xP,++nxP)
{register long g;


g= grP[col]+frac_row_to_fill*(*xP);
g/= SCALE;
if(g> PIXEL_MAXVAL)
g= PIXEL_MAXVAL;

*nxP= g;
grP[col]= HALFSCALE;
}

frac_row_left-= frac_row_to_fill;
if(frac_row_left==0)
{frac_row_left= s_mag_y;
need_to_read_row= 1;
}
frac_row_to_fill= SCALE;


/*:33*/
#line 1092 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}


/*:32*/
#line 1064 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*34:*/
#line 1140 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

if(pk_width==input_size_x&&s_slant==0)

write_row(temp_prP);
else
{register long g= HALFSCALE;
register long frac_col_to_fill= SCALE;
register long frac_col_left;
register int need_col= 0;


nxP= new_prP;

frac_col_left= (pk_output_size_y-row)*s_slant;
while(frac_col_left>=frac_col_to_fill)
{*(nxP++)= 0;
frac_col_left-= frac_col_to_fill;
}

if(frac_col_left> 0)
frac_col_to_fill-= frac_col_left;

for(col= 0,xP= temp_prP;col<input_size_x;++col,++xP)
{frac_col_left= s_mag_x;
while(frac_col_left>=frac_col_to_fill)
{if(need_col)
{++nxP;
g= HALFSCALE;
}

g+= frac_col_to_fill*(*xP);
g/= SCALE;
if(g> PIXEL_MAXVAL)
g= PIXEL_MAXVAL;

*nxP= g;
frac_col_left-= frac_col_to_fill;
frac_col_to_fill= SCALE;
need_col= 1;
}

if(frac_col_left> 0)
{if(need_col)
{++nxP;
g= HALFSCALE;
need_col= 0;
}

g+= frac_col_left*(*xP);
frac_col_to_fill-= frac_col_left;
}
}

/*35:*/
#line 1198 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

if(frac_col_to_fill> 0)
{--xP;
g+= frac_col_to_fill*(*xP);
}

if(!need_col)
{g/= SCALE;
if(g> PIXEL_MAXVAL)
g= PIXEL_MAXVAL;
*nxP= g;
}

*(++nxP)= 0;

write_row(new_prP);


/*:35*/
#line 1193 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}


/*:34*/
#line 1066 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}
}


/*:31*/
#line 1035 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

}
}
else
no_code= TRUE;

if((code&0xFF)==max_2_byte)
code+= 0xFF-(max_2_byte-min_2_byte);
if(code>=max_char)
{end_of_file= TRUE;
return;
}

code++;

if(no_code)
{no_code= FALSE;
goto again;
}
}


/*:30*//*37:*/
#line 1231 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static
#ifdef __GNUC__
__inline__
#endif
void read_row(unsigned char*pixelrow)
{register int col,bitshift,offset;
register unsigned char*xP;
register unsigned char item= 0;

if(rotation)
{bitshift= 7-(curr_row%8);
offset= (input_size_y+7)/8;
bP= bitmap+curr_row/8;
for(col= 0,xP= pixelrow;col<input_size_x;++col,++xP)
{*xP= ((*bP>>bitshift)&1)==1?PIXEL_MAXVAL:0;
bP+= offset;
}
curr_row--;
}
else
{bitshift= -1;
for(col= 0,xP= pixelrow;col<input_size_x;++col,++xP)
{if(bitshift==-1)
{item= *(bP++);
bitshift= 7;
}
*xP= ((item>>bitshift)&1)==1?PIXEL_MAXVAL:0;
--bitshift;
}
}
}


/*:37*//*40:*/
#line 1283 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static
#ifdef __GNUC__
__inline__
#endif
void write_row(unsigned char*pixelrow)
{register int col;
register unsigned char*xP;

for(col= 0,xP= pixelrow;col<pk_output_size_x;++col,++xP)
*(out_char_p++)= (*xP>=threshold)?1:0;

}


/*:40*//*42:*/
#line 1337 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_coding(void)
{register int count,skip;
register unsigned char paint;
register int x,y;
register unsigned char*cp;

x= 0;
y= 0;
cp= out_char+y*pk_output_size_x+x;
count= skip= 0;
paint= WHITE;
goto start;

while(y<pk_output_size_y)
{/*43:*/
#line 1361 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

count= 0;
x= 0;
cp= out_char+y*pk_output_size_x+x;

while(x<pk_output_size_x)
{if(*cp==paint)
count++;
else
{if(skip==0)
{if(count<=164)
fputc(NEW_ROW_(count),out);
else
{fputc(SKIP0,out);

if(count<256)
{fputc(PAINT1,out);
fputc(count,out);
}
else
{fputc(PAINT2,out);
fputc(count>>8,out);
fputc(count&0xFF,out);
}
}
}
else
{if(skip==1)
fputc(SKIP0,out);
else
{if(skip<256)
{fputc(SKIP1,out);
fputc(skip,out);
}
else
{fputc(SKIP2,out);
fputc(skip>>8,out);
fputc(skip&0xFF,out);
}
}
skip= 0;
if(count<64)
fputc(PAINT_(count),out);
else if(count<256)
{fputc(PAINT1,out);
fputc(count,out);
}
else
{fputc(PAINT2,out);
fputc(count>>8,out);
fputc(count&0xFF,out);
}
}
count= 0;
paint= BLACK;
break;
}
x++;
cp++;
}
if(x>=pk_output_size_x)
{skip++;
y++;
continue;
}


/*:43*/
#line 1352 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

start:
/*44:*/
#line 1429 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

while(x<pk_output_size_x)
{if(*cp==paint)
count++;
else
{if(count<64)
fputc(PAINT_(count),out);
else if(count<256)
{fputc(PAINT1,out);
fputc(count,out);
}
else
{fputc(PAINT2,out);
fputc(count>>8,out);
fputc(count&0xFF,out);
}
count= 1;
paint= BLACK-paint;
}
x++;
cp++;
}
if(paint==BLACK)
{if(count<64)
fputc(PAINT_(count),out);
else if(count<256)
{fputc(PAINT1,out);
fputc(count,out);
}
else
{fputc(PAINT2,out);
fputc(count>>8,out);
fputc(count&0xFF,out);
}
paint= WHITE;
}



/*:44*/
#line 1354 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

y++;
}
}


/*:42*//*46:*/
#line 1495 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_pl(void)
{int i,pos;
char output_file[FILE_NAME_LENGTH+1];
long t,sc;
char*s;
char tfm_header[]= "Created by hbf2gf";

file_number--;

if(mf_like)
{if(unicode)
sprintf(output_file,"%s%02x.pl",output_name,file_number);
else
sprintf(output_file,"%s%02i.pl",output_name,file_number);
}
else
sprintf(output_file,"%s.pl",output_name);

if(!(out= fopen(output_file,WRITE_TXT)))
{fprintf(stderr,"Couldn't open `%s'\n",output_file);
exit(1);
}
if(!quiet)
printf("\nWriting `%s'\n",output_file);

fprintf(out,
"\n(FAMILY %s%d)"
"\n(CODINGSCHEME CJK-%s)",
output_name,file_number,font_encoding);

fprintf(out,
"\n(DESIGNSIZE R %.6f)"
"\n(COMMENT DESIGNSIZE IS IN POINTS)"
"\n(COMMENT OTHER SIZES ARE MULTIPLES OF DESIGNSIZE)"
"\n(CHECKSUM O %lo)"
"\n(FONTDIMEN"
"\n   (SLANT R %.6f)"
"\n   (SPACE R 0.0)"
"\n   (STRETCH R 0.0)"
"\n   (SHRINK R 0.0)"
"\n   (XHEIGHT R 1.0)"
"\n   (QUAD R 1.0)"
"\n   (EXTRASPACE R 0.0)"
"\n   )",design_size,checksum,slant);

s= tfm_header;
i= strlen(s);
t= ((long)i)<<24;
sc= 16;
pos= 18;

fprintf(out,"\n");
while(i> 0)
{t|= ((long)(*(unsigned char*)s++))<<sc;
sc-= 8;
if(sc<0)
{fprintf(out,"\n(HEADER D %d O %lo)",pos,t);
t= 0;
sc= 24;
pos++;
}
i--;
}
if(t)
fprintf(out,"\n(HEADER D %d O %lo)",pos,t);
fprintf(out,"\n");

for(i= 0;i<256;i++)
{fprintf(out,
"\n(CHARACTER O %o"
"\n   (CHARWD R %.6f)"
"\n   (CHARHT R %.6f)"
"\n   (CHARDP R %.6f)"
"\n   (CHARIC R %.6f)"
"\n   )",
i,
tfm_output_size_x+2*tfm_offset_x,
tfm_output_size_y+tfm_offset_y,
-tfm_offset_y,
slant*(tfm_output_size_y+tfm_offset_y));
}

fclose(out);
}



/*:46*//*48:*/
#line 1592 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_ovp(void)
{int c,i,nmb_subfonts,remainder,count,pos;
char output_file[FILE_NAME_LENGTH+1];
long t,sc;
char*s;
char ofm_header[]= "Created by hbf2gf";

nmb_subfonts= ((max_char-(min_char&0xFF00))/256*nmb_2_bytes)
/256+1;
remainder= ((max_char-(min_char&0xFF00))/256*nmb_2_bytes)
%256;


for(count= 0;count<(max_char&0xFF);count++)
if(b2_codes[count])
remainder++;
if(remainder>=256)
nmb_subfonts++;

sprintf(output_file,"%s.ovp",output_name);

if(!(out= fopen(output_file,WRITE_TXT)))
{fprintf(stderr,"Couldn't open `%s'\n",output_file);
exit(1);
}
if(!quiet)
printf("\nWriting `%s'\n",output_file);

fprintf(out,
"\n(VTITLE Omega virtual font created by hbf2gf)"
"\n(DESIGNSIZE R %.6f)"
"\n(COMMENT DESIGNSIZE IS IN POINTS)"
"\n(COMMENT OTHER SIZES ARE MULTIPLES OF DESIGNSIZE)"
"\n(CHECKSUM O %lo)"
"\n(FONTDIMEN"
"\n   (SLANT R %.6f)"
"\n   (SPACE R 0.0)"
"\n   (STRETCH R 0.0)"
"\n   (SHRINK R 0.0)"
"\n   (XHEIGHT R 1.0)"
"\n   (QUAD R 1.0)"
"\n   (EXTRASPACE R 0.0)"
"\n   )",design_size,checksum,slant);

s= ofm_header;
i= strlen(s);
t= ((long)i)<<24;
sc= 16;
pos= 18;

fprintf(out,"\n");
while(i> 0)
{t|= ((long)(*(unsigned char*)s++))<<sc;
sc-= 8;
if(sc<0)
{fprintf(out,"\n(HEADER D %d O %lo)",pos,t);
t= 0;
sc= 24;
pos++;
}
i--;
}
if(t)
fprintf(out,"\n(HEADER D %d O %lo)",pos,t);
fprintf(out,"\n");

for(i= 0;i<nmb_subfonts;i++)
{fprintf(out,
"\n(MAPFONT D %i"
"\n   (FONTNAME %s%02i)"
"\n   (FONTCHECKSUM O %lo)"
"\n   (FONTAT R 1.0)"
"\n   (FONTDSIZE R %.6f)"
"\n   )",i,output_name,i+1,checksum,design_size);
}

for(c= min_char,i= 0,count= 0;c<=max_char;c++)
{if(b2_codes[c&0xFF]==VALID_SUBCODE)
{fprintf(out,
"\n(CHARACTER O %o"
"\n   (CHARWD R %.6f)"
"\n   (CHARHT R %.6f)"
"\n   (CHARDP R %.6f)"
"\n   (CHARIC R %.6f)"
"\n   (MAP"
"\n      (SELECTFONT D %i)"
"\n      (SETCHAR O %o)"
"\n      )"
"\n   )",
c,
tfm_output_size_x+2*tfm_offset_x,
tfm_output_size_y+tfm_offset_y,
-tfm_offset_y,
slant*(tfm_output_size_y+tfm_offset_y),
i,
count);

count++;
if(count==256)
{count= 0;
i++;
}
}
else
continue;
}

fclose(out);
}



/*:48*//*51:*/
#line 1737 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void write_job(void)
{FILE*out;
int i,j;
char buffer[FILE_NAME_LENGTH+1];


strcpy(buffer,output_name);
strcat(buffer,job_extension);
if(!(out= fopen(buffer,WRITE_TXT)))
{fprintf(stderr,"Couldn't open `%s'\n",buffer);
exit(1);
}
if(!quiet)
printf("\nWriting `%s'\n",buffer);

if(pk_files)
{if(unicode)
{for(i= (min_char>>8),j= 0;j<nmb_files;i++,j++)
fprintf(out,
"%s %s%02x.gf %s%s%02x.%.0ipk\n"
"%s %s%02x.gf\n",
GFTOPK_NAME,output_name,i,
pk_directory,output_name,i,
long_extension?(int)(dpi_x*magstep_x+0.5):0,
rm_command,output_name,i);
}
else
{for(i= 1;i<=nmb_files;i++)
fprintf(out,
"%s %s%02i.gf %s%s%02i.%.0ipk\n"
"%s %s%02i.gf\n",
GFTOPK_NAME,output_name,i,
pk_directory,output_name,i,
long_extension?(int)(dpi_x*magstep_x+0.5):0,
rm_command,output_name,i);
}
}

if(tfm_files)
{fprintf(out,
"\n"
"%s %s.pl %s.tfm\n"
"%s %s.pl\n"
"\n",
PLTOTF_NAME,output_name,output_name,
rm_command,output_name);

if(unicode)
{for(i= (min_char>>8),j= 0;j<nmb_files;i++,j++)
fprintf(out,
"%s %s.tfm %s%s%02x.tfm\n",
cp_command,output_name,
tfm_directory,output_name,i);
}
else
{for(i= 1;i<=nmb_files;i++)
fprintf(out,
"%s %s.tfm %s%s%02i.tfm\n",
cp_command,output_name,
tfm_directory,output_name,i);
}

fprintf(out,
"\n"
"%s %s.tfm",
rm_command,output_name);
}

if(ofm_file)
{fprintf(out,
"\n"
"%s %s.ovp %s.ovf %s.ofm\n"
"%s %s.ovp\n"
"\n",
OVP2OVF_NAME,output_name,output_name,output_name,
rm_command,output_name);
}

fclose(out);
}



/*:51*//*55:*/
#line 1989 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void read_config(void)
{HBF_BBOX*boxp;
char*real_config_file;


/*56:*/
#line 2041 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{int i,lastext= -1;

for(i= 0;config_file[i];i++)
if(config_file[i]=='.')
lastext= i;
else if(config_file[i]=='/'||
config_file[i]==':'||
config_file[i]=='\\')
lastext= -1;

if(lastext==-1)
strcat(config_file,".cfg");
}


/*:56*/
#line 1995 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


real_config_file= TeX_search_cfg_file(config_file);
if(!real_config_file)
{if(mf_like)
{if(!quiet)
printf("Couldn't find `%s'\n",config_file);
exit(2);
}
else
{fprintf(stderr,"Couldn't find `%s'\n",config_file);
exit(1);
}
}

if(!(config= fopen(real_config_file,READ_TXT)))
{if(!testing)
{fprintf(stderr,"Couldn't open `%s'\n",config_file);
exit(1);
}
else
{if(!quiet)
fprintf(stderr,"Couldn't find or open `%s'\n",config_file);
exit(2);
}
}

if(testing)
{if(!quiet)
printf("%s\n",real_config_file);
exit(0);
}

/*57:*/
#line 2058 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{char hbf_header[STRING_LENGTH+1];
char*real_hbf_header;

if(!fsearch("hbf_header"))
config_error("hbf_header");
else
strcpy(hbf_header,Buffer);

real_hbf_header= TeX_search_hbf_file(hbf_header);
if(!real_hbf_header)
{fprintf(stderr,"Couldn't find `%s'\n",hbf_header);
exit(1);
}

hbfDebug= 1;


if(!(hbf= hbfOpen(real_hbf_header)))
exit(1);

hbfDebug= 0;

boxp= hbfBitmapBBox(hbf);
input_size_x= boxp->hbf_height;
input_size_y= boxp->hbf_width;
font_encoding= hbfProperty(hbf,"HBF_CODE_SCHEME");

if(!fsearch("output_name"))
config_error("output_name");
else
strcpy(output_name,Buffer);
}


/*:57*/
#line 2028 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*59:*/
#line 2102 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{if(fsearch("nmb_files"))
nmb_files= atoi(Buffer);
if(fsearch("unicode"))
if(Buffer[0]=='y'||Buffer[0]=='Y')
unicode= TRUE;
if(fsearch("min_char"))
{user_min_char= strtoul(Buffer,(char**)NULL,0);
have_min_char= TRUE;
}

if(!mf_like)
{if(fsearch("pk_files"))
if(Buffer[0]=='n'||Buffer[0]=='N')
pk_files= FALSE;
if(fsearch("tfm_files"))
if(Buffer[0]=='n'||Buffer[0]=='N')
tfm_files= FALSE;
if(fsearch("ofm_file"))
if(Buffer[0]=='y'||Buffer[0]=='Y')
ofm_file= TRUE;
if(fsearch("long_extension"))
if(Buffer[0]=='n'||Buffer[0]=='N')
long_extension= FALSE;
}

if(fsearch("slant"))
slant= atof(Buffer);
if(slant<0.0||slant> 1.0)
{fprintf(stderr,"Invalid slant\n");
exit(1);
}
if(fsearch("rotation"))
if(Buffer[0]=='y'||Buffer[0]=='Y')
rotation= TRUE;

if(fsearch("mag_x"))
mag_x= atof(Buffer);
if(fsearch("mag_y"))
mag_y= atof(Buffer);
if(!mag_x&&!mag_y)
{mag_x= 1.0;
mag_y= 1.0;
}
if(mag_x&&!mag_y)
mag_y= mag_x;
if(mag_y&&!mag_x)
mag_x= mag_y;
if(mag_x<=0.0)
{fprintf(stderr,"Invalid horizontal magnification\n");
exit(1);
}
if(mag_y<=0.0)
{fprintf(stderr,"Invalid vertical magnification\n");
exit(1);
}

if(fsearch("dpi_x"))
dpi_x= atoi(Buffer);
if(fsearch("dpi_y"))
dpi_y= atoi(Buffer);
if(!dpi_x&&!dpi_y)
{dpi_x= 300;
dpi_y= 300;
}
if(dpi_x&&!dpi_y)
dpi_y= dpi_x;
if(dpi_y&&!dpi_x)
dpi_x= dpi_y;
if(dpi_x<=PRINTER_MIN_RES_X)
{fprintf(stderr,"Invalid horizontal printer resolution\n");
exit(1);
}
if(dpi_y<=PRINTER_MIN_RES_Y)
{fprintf(stderr,"Invalid vertical printer resolution\n");
exit(1);
}

if(fsearch("design_size"))
design_size= atof(Buffer);

if(fsearch("x_offset"))
offset_x= atoi(Buffer);
else
offset_x= rotation?0:(boxp->hbf_xDisplacement*mag_x+0.5);
if(fsearch("y_offset"))
offset_y= atoi(Buffer);
else
offset_y= rotation?0:(boxp->hbf_yDisplacement*mag_y+0.5);
if(!fsearch("comment"))
comment[0]= '\0';
else
strcpy(comment,Buffer);

if(fsearch("threshold"))
threshold= atoi(Buffer);
if(threshold<=0||threshold>=255)
{fprintf(stderr,"Invalid threshold\n");
exit(1);
}

if(!fsearch("checksum"))
checksum= 0;
else
checksum= strtoul(Buffer,(char**)NULL,0);

if(!fsearch("coding"))
coding[0]= '\0';
else
strcpy(coding,Buffer);

if(!fsearch("pk_directory"))
pk_directory[0]= '\0';
else
strcpy(pk_directory,Buffer);

if(!fsearch("tfm_directory"))
tfm_directory[0]= '\0';
else
strcpy(tfm_directory,Buffer);

if(fsearch("rm_command"))
strcpy(rm_command,Buffer);
else
strcpy(rm_command,"rm");

if(fsearch("cp_command"))
strcpy(cp_command,Buffer);
else
strcpy(cp_command,"cp");

if(!fsearch("job_extension"))
job_extension[0]= '\0';
else
{strncpy(job_extension,Buffer,EXTENSION_LENGTH);
job_extension[EXTENSION_LENGTH]= '\0';
}
}


/*:59*/
#line 2029 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


/*61:*/
#line 2256 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{const void*cp;
HBF_CHAR dummy;

cp= hbfGetCodeRange(hbf,NULL,&min_char,&max_char);
for(;cp!=NULL;cp= hbfGetCodeRange(hbf,cp,&dummy,&max_char))
;

if(have_min_char)
min_char= user_min_char;
}


/*:61*/
#line 2031 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

/*63:*/
#line 2285 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{const void*b2r;
unsigned char dummy;
int i;

for(i= 0;i<256;i++)
b2_codes[i]= 0;

b2r= hbfGetByte2Range(hbf,NULL,&min_2_byte,&max_2_byte);
dummy= min_2_byte;
for(;b2r!=NULL;b2r= hbfGetByte2Range(hbf,b2r,&dummy,&max_2_byte))
{for(i= dummy;i<=max_2_byte;i++)
b2_codes[i]= VALID_SUBCODE;
}

for(i= 0;i<256;i++)
if(b2_codes[i]==VALID_SUBCODE)
nmb_2_bytes++;
}


/*:63*/
#line 2032 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"


fclose(config);
}


/*:55*//*65:*/
#line 2317 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static int fsearch(const char*search_string)
{char*P,p;
const char*Q;
char temp_buffer[STRING_LENGTH+1];
char env_name[STRING_LENGTH+1];
char*env_p;
char*env_value;
char*Buf_p;
int Ch,ch,old_ch= '\n';
int count= STRING_LENGTH;

rewind(config);

do
{Q= search_string;
p= tolower((unsigned char)*Q);
Ch= fgetc(config);
ch= tolower(Ch);
while(!(ch==p&&old_ch=='\n')&&Ch!=EOF)


{old_ch= ch;
Ch= fgetc(config);
ch= tolower(Ch);
}

for(;;)
{if(*(++Q)=='\0')
if((Ch= fgetc(config))==' '||Ch=='\t')

goto success;
Ch= fgetc(config);
if(tolower(Ch)!=tolower((unsigned char)*Q))
break;
}
}
while(Ch!=EOF);

return 0;

success:
P= temp_buffer;

while((Ch= fgetc(config))==' '||Ch=='\t')

;
while(Ch!='\n'&&--count> 0&&Ch!=EOF)
{*P++= Ch;
Ch= fgetc(config);
}
*P= '\0';

if(*temp_buffer)
/*66:*/
#line 2396 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

{P= temp_buffer;
Buf_p= Buffer;
count= STRING_LENGTH-1;

while(*P&&count> 0)
{env_p= env_name;

if(*P=='$')
{P++;
if(*P=='$')
{*(Buf_p++)= *(P++);
count--;
continue;
}
while(*P=='{')
P++;
if(!(isalpha((unsigned char)*P)||*P=='_'))
{fprintf(stderr,
"Invalid environment variable name in configuration file\n");
exit(1);
}
*(env_p++)= *(P++);
while(*P)
{if(isalnum((unsigned char)*P)||*P=='_')
*(env_p++)= *(P++);
else
{while(*P=='}')
P++;
*env_p= '\0';
break;
}
}

env_value= getenv(env_name);
if(env_value)
{while(*env_value&&count> 0)
{*(Buf_p++)= *(env_value++);
count--;
}
}
}
else
{*(Buf_p++)= *(P++);
count--;
}
}
*Buf_p= '\0';
}


/*:66*/
#line 2371 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

else
*Buffer= '\0';

return(*Buffer)?1:0;
}


/*:65*//*68:*/
#line 2456 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static void config_error(const char*message)
{fprintf(stderr,"Couldn't find `%s' entry in configuration file\n",
message);
exit(1);
}



/*:68*//*72:*/
#line 2499 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

static const char*TeX_search_version(void)
{
#if defined(HAVE_LIBKPATHSEA)
return kpathsea_version_string;
#elif defined(HAVE_EMTEXDIR)
return emtex_version_string;
#elif defined(HAVE_MIKTEX)
char buf[200];

strcpy(buf,"MiKTeX ");
miktex_get_miktex_version_string_ex(buf+7,sizeof(buf)-7);

return buf;
#else
return no_version_string;
#endif
}


/*:72*//*75:*/
#line 2541 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_EMTEXDIR
static int dir_setup(ed,env,dir,flags)
struct emtex_dir*ed;
const char*env;
const char*dir;
unsigned flags;

{const char*val;
char path[260];

ed->alloc= 0;
ed->used= 0;
ed->list= NULL;

if(env!=NULL&&(val= getenv(env))!=NULL)
return setup_list(ed,path,val,flags);
else
fprintf(stderr,
"Environment variable `%s' not set; use current directory\n",
env);

return TRUE;
}
#endif


/*:75*//*77:*/
#line 2576 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#ifdef HAVE_EMTEXDIR
static char*file_find(name,list)
char*name;
struct emtex_dir*list;

{if(emtex_dir_find(name_buffer,sizeof(name_buffer),list,name,EDF_CWD))
return name_buffer;

return NULL;
}
#endif


/*:77*//*80:*/
#line 2627 "/home/wl/git/cjk/cjk-4.8.5/utils/hbf2gf/hbf2gf.w"

#if defined(HAVE_LIBKPATHSEA)
static char*TeX_search_cfg_file(char*name)
{
return kpse_find_file(name,kpse_program_text_format,TRUE);
}


static char*TeX_search_hbf_file(char*name)
{
return kpse_find_file(name,kpse_miscfonts_format,TRUE);
}


#elif defined(HAVE_EMTEXDIR)
static char*TeX_search_cfg_file(char*name)
{return file_find(name,&cfg_path);
}


static char*TeX_search_hbf_file(char*name)
{return file_find(name,&hbf_path);
}


#elif defined(HAVE_MIKTEX)
static char*TeX_search_cfg_file(char*name)
{char result[_MAX_PATH];

if(!miktex_find_input_file("hbf2gf",*name,result))
return 0;
return strdup(result);
}


static char*TeX_search_hbf_file(char*name)
{char result[_MAX_PATH];


if(!miktex_find_miscfont_file(*name,result))
return 0;
return strdup(result);
}


#else
static char*TeX_search_cfg_file(char*name)
{return name;
}


static char*TeX_search_hbf_file(char*name)
{return name;
}
#endif



/*:80*/


==> cjk-4.8.5/utils/pyhyphen/make-patterns.sh <==
#!/bin/bash
# -*- coding: utf-8 -*-

#
# This script generates patterns for pinyin.
#
# Usage:
#
#   sh make-patterns.sh pinyin.dic pinyin.tr
#
#
# Input: pinyin.dic  List of all two-syllable combinations of pinyin
#                    syllables (which don't need an apostrophe), with
#                    hyphens inbetween.
#        pinyin.tr   Translation file for patgen.
#
# Output: pattmp.[1-2]       patgen results.
#         pattern.[0-2]      patterns -- pattern.2 is the final pattern file.
#         pattern.[0-2].log  Log files.
#         pattern.rules      A compact description of the used patgen
#                            parameters.
#


# patgen parameters for levels one and two.

hyph_start_finish[1]='1 1'
hyph_start_finish[2]='2 2'

pat_start_finish[1]='2 5'
pat_start_finish[2]='2 5'

good_bad_thres[1]='1 1 1'
good_bad_thres[2]='1 2 1'


# Create empty start patterns.
rm -f pattern.0
touch pattern.0

printf "%%\n" > pattern.rules

for i in 1 2; do

  # Create patterns for current level.  Control instructions for patgen are
  # sent using a pipe.
  printf "%s\n%s\n%s\n%s" "${hyph_start_finish[$i]}" \
                          "${pat_start_finish[$i]}" \
                          "${good_bad_thres[$i]}" \
                          "y" \
  | patgen $1 pattern.$(($i-1)) pattern.$i $2 \
  | tee pattern.$i.log

  # Collect the used patgen parameters.
  printf "%%   %s | %s | %s\n" "${hyph_start_finish[$i]}" \
                               "${pat_start_finish[$i]}" \
                               "${good_bad_thres[$i]}" \
  >> pattern.rules

done

# eof


==> cjk-4.8.5/utils/pyhyphen/pinyin.c <==
/*

  This is the file pinyin.c of the CJK macro package ver. 4.8.5
  (16-Oct-2021).

  Use this file to generate a hyphenation input file for patgen.

  Usage:

    pinyin > pinyin.dic

 */

/*
  Copyright (C) 1994-2021  Werner Lemberg <wl@gnu.org>
  
  This program is free software; you can redistribute it and/or modify
  it under the terms of the GNU General Public License as published by
  the Free Software Foundation; either version 2 of the License, or
  (at your option) any later version.
  
  This program is distributed in the hope that it will be useful,
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
  GNU General Public License for more details.
  
  You should have received a copy of the GNU General Public License
  along with this program in doc/COPYING; if not, write to the Free
  Software Foundation, Inc., 51 Franklin St, Fifth Floor, Boston,
  MA 02110-1301 USA
 */

#include <stdio.h>


/* A list of all Chinese syllables.  We use latin-1 encoding for the
   `umlaut u' character.

   In the array below, syllables starting with `a', `e', or `u' are marked
   with a leading exclamation mark, which we filter out later on to ensure
   that those syllables are omitted on the right side.  If written without a
   line break, an apostrophe must be inserted before such syllables, e.g.,

     Tien'anmen

   However, if there is a line break, the apostrophe disappears:

     Tien-
     anmen

   This situation can't be handled by patgen; instead, a solution to this
   problem can be provided by TeX with

     \discretionary{-}{}{'}

   The babel support file (`pinyin.ldf') provides "' as a shorthand for this
   situation.
 */

char *py[] =
{
  "!a",
  "!ai",
  "!an",
  "!ang",
  "!ao",
  "ba",
  "bai",
  "ban",
  "bang",
  "bao",
  "bei",
  "ben",
  "beng",
  "bi",
  "bian",
  "biao",
  "bie",
  "bin",
  "bing",
  "bo",
  "bu",
  "ca",
  "cai",
  "can",
  "cang",
  "cao",
  "ce",
  "cen",
  "ceng",
  "cha",
  "chai",
  "chan",
  "chang",
  "chao",
  "che",
  "chen",
  "cheng",
  "chi",
  "chong",
  "chou",
  "chu",
  "chuai",
  "chuan",
  "chuang",
  "chui",
  "chun",
  "chuo",
  "ci",
  "cong",
  "cou",
  "cu",
  "cuan",
  "cui",
  "cun",
  "cuo",
  "da",
  "dai",
  "dan",
  "dang",
  "dao",
  "de",
  "dei",
  "deng",
  "di",
  "dian",
  "diao",
  "die",
  "ding",
  "diu",
  "dong",
  "dou",
  "du",
  "duan",
  "dui",
  "dun",
  "duo",
  "!e",
  "!ei",
  "!en",
  "!eng",
  "!er",
  "fa",
  "fan",
  "fang",
  "fei",
  "fen",
  "feng",
  "fiao",
  "fo",
  "fou",
  "fu",
  "ga",
  "gai",
  "gan",
  "gang",
  "gao",
  "ge",
  "gei",
  "gen",
  "geng",
  "gong",
  "gou",
  "gu",
  "gua",
  "guai",
  "guan",
  "guang",
  "gui",
  "gun",
  "guo",
  "ha",
  "hai",
  "han",
  "hang",
  "hao",
  "he",
  "hei",
  "hen",
  "heng",
  "hong",
  "hou",
  "hu",
  "hua",
  "huai",
  "huan",
  "huang",
  "hui",
  "hun",
  "huo",
  "ji",
  "jia",
  "jian",
  "jiang",
  "jiao",
  "jie",
  "jin",
  "jing",
  "jiong",
  "jiu",
  "ju",
  "juan",
  "jue",
  "jun",
  "ka",
  "kai",
  "kan",
  "kang",
  "kao",
  "ke",
  "kei",
  "ken",
  "keng",
  "kong",
  "kou",
  "ku",
  "kua",
  "kuai",
  "kuan",
  "kuang",
  "kui",
  "kun",
  "kuo",
  "la",
  "lai",
  "lan",
  "lang",
  "lao",
  "le",
  "lei",
  "leng",
  "li",
  "lia",
  "lian",
  "liang",
  "liao",
  "lie",
  "lin",
  "ling",
  "liu",
  "long",
  "lou",
  "lu",
  "luan",
  "lun",
  "luo",
  "lü",
  "lüe",
  "ma",
  "mai",
  "man",
  "mang",
  "mao",
  "me",
  "mei",
  "men",
  "meng",
  "mi",
  "mian",
  "miao",
  "mie",
  "min",
  "ming",
  "miu",
  "mo",
  "mou",
  "mu",
  "na",
  "nai",
  "nan",
  "nang",
  "nao",
  "ne",
  "nei",
  "nen",
  "neng",
  "ni",
  "nian",
  "niang",
  "niao",
  "nie",
  "nin",
  "ning",
  "niu",
  "nong",
  "nou",
  "nu",
  "nuan",
  "nuo",
  "nü",
  "nüe",
  "!o",
  "!ou",
  "pa",
  "pai",
  "pan",
  "pang",
  "pao",
  "pei",
  "pen",
  "peng",
  "pi",
  "pian",
  "piao",
  "pie",
  "pin",
  "ping",
  "po",
  "pou",
  "pu",
  "qi",
  "qia",
  "qian",
  "qiang",
  "qiao",
  "qie",
  "qin",
  "qing",
  "qiong",
  "qiu",
  "qu",
  "quan",
  "que",
  "qun",
  "ran",
  "rang",
  "rao",
  "re",
  "ren",
  "reng",
  "ri",
  "rong",
  "rou",
  "ru",
  "ruan",
  "rui",
  "run",
  "ruo",
  "sa",
  "sai",
  "san",
  "sang",
  "sao",
  "se",
  "sen",
  "seng",
  "sha",
  "shai",
  "shan",
  "shang",
  "shao",
  "she",
  "shei",
  "shen",
  "sheng",
  "shi",
  "shou",
  "shu",
  "shua",
  "shuai",
  "shuan",
  "shuang",
  "shui",
  "shun",
  "shuo",
  "si",
  "song",
  "sou",
  "su",
  "suan",
  "sui",
  "sun",
  "suo",
  "ta",
  "tai",
  "tan",
  "tang",
  "tao",
  "te",
  "tei",
  "teng",
  "ti",
  "tian",
  "tiao",
  "tie",
  "ting",
  "tong",
  "tou",
  "tu",
  "tuan",
  "tui",
  "tun",
  "tuo",
  "wa",
  "wai",
  "wan",
  "wang",
  "wei",
  "wen",
  "weng",
  "wo",
  "wu",
  "xi",
  "xia",
  "xian",
  "xiang",
  "xiao",
  "xie",
  "xin",
  "xing",
  "xiong",
  "xiu",
  "xu",
  "xuan",
  "xue",
  "xun",
  "ya",
  "yan",
  "yang",
  "yao",
  "ye",
  "yi",
  "yin",
  "ying",
  "yo",
  "yong",
  "you",
  "yu",
  "yuan",
  "yue",
  "yun",
  "za",
  "zai",
  "zan",
  "zang",
  "zao",
  "ze",
  "zei",
  "zen",
  "zeng",
  "zha",
  "zhai",
  "zhan",
  "zhang",
  "zhao",
  "zhe",
  "zhei",
  "zhen",
  "zheng",
  "zhi",
  "zhong",
  "zhou",
  "zhu",
  "zhua",
  "zhuai",
  "zhuan",
  "zhuang",
  "zhui",
  "zhun",
  "zhuo",
  "zi",
  "zong",
  "zou",
  "zu",
  "zuan",
  "zui",
  "zun",
  "zuo"
};


int main(void)
{
  size_t i, j;
  size_t size = sizeof (py) / sizeof (char*);

  /* Now we loop through all possible syllable combinations. */

  for (i = 0; i < size; i++)
  {
    for (j = 0; j < size; j++)
    {
      if (py[j][0] == '!')
        continue;

      if (py[i][0] == '!')
        printf("%s-%s\n", py[i] + 1, py[j]);
      else
        printf("%s-%s\n", py[i], py[j]);
    }
  }

  return 0;
}

